Reference Energies for Valence Ionizations and Satellite Transitions

Upon ionization of an atom or a molecule, another electron (or more) can be simultaneously excited. These concurrently generated states are called "satellites" (or shake-up transitions) as they appear in ionization spectra as higher-energy peaks with weaker intensity and larger width than the main peaks associated with single-particle ionizations. Satellites, which correspond to electronically excited states of the cationic species, are notoriously challenging to model using conventional single-reference methods due to their high excitation degree compared to the neutral reference state. This work reports 42 satellite transition energies and 58 valence ionization potentials of full configuration interaction (FCI) quality computed in small molecular systems. Following the protocol developed for the quest database [https://doi.org/10.1002/wcms.1517, V\'eril et al. Wiley Interdiscip. Rev.: Comput. Mol. Sci. 2021, 11, e1517], these reference energies are computed using the configuration interaction using a perturbative selection made iteratively (CIPSI) method. In addition, the accuracy of the well-known coupled-cluster (CC) hierarchy (CC2, CCSD, CC3, CCSDT, CC4, and CCSDTQ) is gauged against these new accurate references. The performances of various approximations based on many-body Green's functions ($GW$, GF2, and $T$-matrix) for ionization potentials are also analyzed. Their limitations in correctly modeling satellite transitions are discussed.

==> anc/ar.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						15.237,
						30.265
					],
					"aug-cc-pVDZ":[
						15.529,
						29.449
					],
					"aug-cc-pVTZ":[
						15.613,
						29.188
					],
					"aug-cc-pVQZ":[
						15.739,
						29.182
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					15.055,
					31.123
				],
				"aug-cc-pVDZ":[
					15.236,
					30.459
				],
				"aug-cc-pVTZ":[
					15.379,
					30.439
				],
				"aug-cc-pVQZ":[
					15.486,
					30.437
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					15.308,
					30.353
				],
				"aug-cc-pVDZ":[
					15.534,
					29.838
				],
				"aug-cc-pVTZ":[
					15.672,
					29.881
				],
				"aug-cc-pVQZ":[
					15.802,
					29.907
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					15.230,
					30.255
				],
				"aug-cc-pVDZ":[
					15.525,
					29.437
				],
				"aug-cc-pVTZ":[
					15.614,
					29.238
				],
				"aug-cc-pVQZ":[
					15.745,
					29.227
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					15.228,
					30.261
				],
				"aug-cc-pVDZ":[
					15.514,
					29.445
				],
				"aug-cc-pVTZ":[
					15.606,
					29.214
				],
				"aug-cc-pVQZ":[
					15.735,
					29.216
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					15.238,
					30.263
				],
				"aug-cc-pVDZ":[
					15.531,
					29.442
				],
				"aug-cc-pVTZ":[
					15.616,
					29.186
				],
				"aug-cc-pVQZ":[
					15.743,
					29.179
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					15.237,
					30.261
				],
				"aug-cc-pVDZ":[
					15.529,
					29.442
				],
				"aug-cc-pVTZ":[
					15.614,
					29.182
				],
				"aug-cc-pVQZ":[
					15.740,
					29.175
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						15.333,
						31.226
					],
					"aug-cc-pVDZ":[
						15.458,
						30.759
					],
					"aug-cc-pVTZ":[
						15.711,
						31.089
					],
					"aug-cc-pVQZ":[
						15.926,
						31.224
					]
				},
				"Z":{
					"6-31+G*":[
						0.95347,
						0.91207
					],
					"aug-cc-pVDZ":[
						0.94992,
						0.87708
					],
					"aug-cc-pVTZ":[
						0.94436,
						0.86055
					],
					"aug-cc-pVQZ":[
						0.94258,
						0.85372
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						15.072,
						31.130
					],
					"aug-cc-pVDZ":[
						15.196,
						30.399
					],
					"aug-cc-pVTZ":[
						15.387,
						30.426
					],
					"aug-cc-pVQZ":[
						15.523,
						30.427
					]
				},
				"Z":{
					"6-31+G*":[
						0.93688,
						0.88814
					],
					"aug-cc-pVDZ":[
						0.93196,
						0.82920
					],
					"aug-cc-pVTZ":[
						0.92612,
						0.80347
					],
					"aug-cc-pVQZ":[
						0.92429,
						0.79337
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						15.326,
						32.255
					],
					"aug-cc-pVDZ":[
						15.368,
						32.007
					],
					"aug-cc-pVTZ":[
						15.511,
						32.147
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.96872,
						0.94491
					],
					"aug-cc-pVDZ":[
						0.96626,
						0.92959
					],
					"aug-cc-pVTZ":[
						0.96408,
						0.92396
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					15.232,
					30.858
				],
				"aug-cc-pVDZ":[
					15.507,
					30.576
				],
				"aug-cc-pVTZ":[
					15.633,
					30.681
				],
				"aug-cc-pVQZ":[
					15.794,
					30.751
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						31.924
					],
					"aug-cc-pVDZ":[
						32.420
					],
					"aug-cc-pVTZ":[
						32.657
					],
					"aug-cc-pVQZ":[
						32.855
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0
					],
					"aug-cc-pVDZ":[
						0
					],
					"aug-cc-pVTZ":[
						0
					],
					"aug-cc-pVQZ":[
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					31.956
				],
				"aug-cc-pVDZ":[
					32.384
				],
				"aug-cc-pVTZ":[
					32.638
				],
				"aug-cc-pVQZ":[
					32.719
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					32.381
				],
				"aug-cc-pVDZ":[
					32.811
				],
				"aug-cc-pVTZ":[
					33.220
				],
				"aug-cc-pVQZ":[
					33.423
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					31.913
				],
				"aug-cc-pVDZ":[
					32.397
				],
				"aug-cc-pVTZ":[
					32.650
				],
				"aug-cc-pVQZ":[
					32.833
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					31.933
				],
				"aug-cc-pVDZ":[
					32.420
				],
				"aug-cc-pVTZ":[
					32.678
				],
				"aug-cc-pVQZ":[
					32.869
				]
			}
		}
	]
}

==> anc/beo.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						9.8630,
						10.970
					],
					"aug-cc-pVDZ":[
						9.9620,
						11.103
					],
					"aug-cc-pVTZ":[
						9.9720,
						11.056
					],
					"aug-cc-pVQZ":[
						10.018,
						11.115
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0.0020000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					7.9477,
					8.7304
				],
				"aug-cc-pVDZ":[
					8.0526,
					8.8354
				],
				"aug-cc-pVTZ":[
					8.1278,
					8.8489
				],
				"aug-cc-pVQZ":[
					8.2120,
					8.9130
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					9.7078,
					10.861
				],
				"aug-cc-pVDZ":[
					9.8079,
					10.987
				],
				"aug-cc-pVTZ":[
					9.8750,
					11.006
				],
				"aug-cc-pVQZ":[
					9.9410,
					11.082
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					9.6377,
					10.574
				],
				"aug-cc-pVDZ":[
					9.7440,
					10.710
				],
				"aug-cc-pVTZ":[
					9.7421,
					10.661
				],
				"aug-cc-pVQZ":[
					9.7988,
					10.724
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					9.7497,
					10.830
				],
				"aug-cc-pVDZ":[
					9.8488,
					10.962
				],
				"aug-cc-pVTZ":[
					9.8642,
					10.916
				],
				"aug-cc-pVQZ":[
					9.9158,
					10.975
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					9.9751,
					11.091
				],
				"aug-cc-pVDZ":[
					10.066,
					11.221
				],
				"aug-cc-pVTZ":[
					10.076,
					11.174
				],
				"aug-cc-pVQZ":[
					10.116,
					11.228
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					9.8307,
					10.923
				],
				"aug-cc-pVDZ":[
					9.9296,
					11.056
				],
				"aug-cc-pVTZ":[
					9.9385,
					11.007
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						9.3561,
						10.628
					],
					"aug-cc-pVDZ":[
						9.4892,
						10.798
					],
					"aug-cc-pVTZ":[
						9.7273,
						10.996
					],
					"aug-cc-pVQZ":[
						9.9066,
						11.200
					]
				},
				"Z":{
					"6-31+G*":[
						0.91204,
						0.90416
					],
					"aug-cc-pVDZ":[
						0.90965,
						0.90313
					],
					"aug-cc-pVTZ":[
						0.90531,
						0.89816
					],
					"aug-cc-pVQZ":[
						0.90403,
						0.89647
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						7.9570,
						8.4993
					],
					"aug-cc-pVDZ":[
						8.0717,
						8.6476
					],
					"aug-cc-pVTZ":[
						8.1946,
						8.7199
					],
					"aug-cc-pVQZ":[
						8.3024,
						8.8365
					]
				},
				"Z":{
					"6-31+G*":[
						0.81559,
						0.79803
					],
					"aug-cc-pVDZ":[
						0.81300,
						0.79642
					],
					"aug-cc-pVTZ":[
						0.80696,
						0.79012
					],
					"aug-cc-pVQZ":[
						0.80553,
						0.78831
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						8.8848,
						9.9298
					],
					"aug-cc-pVDZ":[
						8.9752,
						10.064
					],
					"aug-cc-pVTZ":[
						9.1079,
						10.155
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.92938,
						0.91668
					],
					"aug-cc-pVDZ":[
						0.92865,
						0.91635
					],
					"aug-cc-pVTZ":[
						0.92693,
						0.91429
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					9.9908,
					11.083
				],
				"aug-cc-pVDZ":[
					10.079,
					11.199
				],
				"aug-cc-pVTZ":[
					10.168,
					11.241
				],
				"aug-cc-pVQZ":[
					10.251,
					11.341
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						14.095,
						15.455
					],
					"aug-cc-pVDZ":[
						14.244,
						15.616
					],
					"aug-cc-pVTZ":[
						14.380,
						15.683
					],
					"aug-cc-pVQZ":[
						null,
						15.805
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						null,
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					null,
					null
				],
				"aug-cc-pVDZ":[
					null,
					null
				],
				"aug-cc-pVTZ":[
					null,
					null
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					15.515,
					17.306
				],
				"aug-cc-pVDZ":[
					15.699,
					17.501
				],
				"aug-cc-pVTZ":[
					16.062,
					17.826
				],
				"aug-cc-pVQZ":[
					16.206,
					17.984
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					13.215,
					13.361
				],
				"aug-cc-pVDZ":[
					13.376,
					13.558
				],
				"aug-cc-pVTZ":[
					null,
					null
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					14.198,
					15.677
				],
				"aug-cc-pVDZ":[
					14.349,
					15.840
				],
				"aug-cc-pVTZ":[
					14.517,
					15.954
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/bf.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						10.966,
						18.466,
						20.765
					],
					"aug-cc-pVDZ":[
						11.054,
						18.581,
						20.913
					],
					"aug-cc-pVTZ":[
						11.149,
						18.612,
						20.906
					],
					"aug-cc-pVQZ":[
						11.175,
						18.664,
						20.970
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0.0010000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					10.751,
					17.136,
					19.767
				],
				"aug-cc-pVDZ":[
					10.824,
					17.274,
					19.957
				],
				"aug-cc-pVTZ":[
					10.944,
					17.385,
					19.962
				],
				"aug-cc-pVQZ":[
					10.987,
					17.467,
					20.041
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					11.080,
					17.920,
					21.017
				],
				"aug-cc-pVDZ":[
					11.154,
					18.028,
					21.208
				],
				"aug-cc-pVTZ":[
					11.250,
					18.172,
					21.253
				],
				"aug-cc-pVQZ":[
					11.279,
					18.246,
					21.342
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					10.914,
					18.606,
					20.745
				],
				"aug-cc-pVDZ":[
					11.004,
					18.722,
					20.910
				],
				"aug-cc-pVTZ":[
					11.100,
					18.743,
					20.918
				],
				"aug-cc-pVQZ":[
					11.127,
					18.794,
					20.984
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					10.969,
					18.474,
					20.708
				],
				"aug-cc-pVDZ":[
					11.057,
					18.584,
					20.866
				],
				"aug-cc-pVTZ":[
					11.157,
					18.622,
					20.875
				],
				"aug-cc-pVQZ":[
					11.185,
					18.677,
					20.946
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					10.965,
					18.475,
					20.770
				],
				"aug-cc-pVDZ":[
					11.053,
					18.593,
					20.920
				],
				"aug-cc-pVTZ":[
					11.148,
					18.626,
					20.917
				],
				"aug-cc-pVQZ":[
					11.175,
					18.679,
					20.981
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					10.967,
					18.453,
					20.734
				],
				"aug-cc-pVDZ":[
					11.054,
					18.569,
					20.882
				],
				"aug-cc-pVTZ":[
					11.150,
					18.599,
					20.874
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						11.053,
						18.237,
						21.142
					],
					"aug-cc-pVDZ":[
						11.117,
						18.456,
						21.402
					],
					"aug-cc-pVTZ":[
						11.325,
						18.743,
						21.567
					],
					"aug-cc-pVQZ":[
						11.420,
						18.949,
						21.778
					]
				},
				"Z":{
					"6-31+G*":[
						0.93735,
						0.92659,
						0.92602
					],
					"aug-cc-pVDZ":[
						0.93794,
						0.92553,
						0.92551
					],
					"aug-cc-pVTZ":[
						0.93590,
						0.92215,
						0.92158
					],
					"aug-cc-pVQZ":[
						0.93509,
						0.92073,
						0.91982
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						10.859,
						16.958,
						19.654
					],
					"aug-cc-pVDZ":[
						10.915,
						17.132,
						19.878
					],
					"aug-cc-pVTZ":[
						11.052,
						17.328,
						19.955
					],
					"aug-cc-pVQZ":[
						11.114,
						17.454,
						20.079
					]
				},
				"Z":{
					"6-31+G*":[
						0.93904,
						0.87764,
						0.87265
					],
					"aug-cc-pVDZ":[
						0.93898,
						0.87582,
						0.87131
					],
					"aug-cc-pVTZ":[
						0.93701,
						0.87202,
						0.86729
					],
					"aug-cc-pVQZ":[
						0.93633,
						0.87060,
						0.86566
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						10.821,
						17.947,
						20.739
					],
					"aug-cc-pVDZ":[
						10.856,
						18.105,
						20.955
					],
					"aug-cc-pVTZ":[
						10.955,
						18.304,
						21.041
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.97661,
						0.94227,
						0.94003
					],
					"aug-cc-pVDZ":[
						0.97602,
						0.94157,
						0.93955
					],
					"aug-cc-pVTZ":[
						0.97569,
						0.94049,
						0.93821
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					10.862,
					18.513,
					21.389
				],
				"aug-cc-pVDZ":[
					10.989,
					18.662,
					21.583
				],
				"aug-cc-pVTZ":[
					11.167,
					18.784,
					21.585
				],
				"aug-cc-pVQZ":[
					11.240,
					18.899,
					21.701
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						17.297
					],
					"aug-cc-pVDZ":[
						17.346
					],
					"aug-cc-pVTZ":[
						17.392
					],
					"aug-cc-pVQZ":[
						17.417
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0
					],
					"aug-cc-pVDZ":[
						0
					],
					"aug-cc-pVTZ":[
						0
					],
					"aug-cc-pVQZ":[
						0.0010000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					17.494
				],
				"aug-cc-pVDZ":[
					17.541
				],
				"aug-cc-pVTZ":[
					17.607
				],
				"aug-cc-pVQZ":[
					17.637
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					17.410
				],
				"aug-cc-pVDZ":[
					17.462
				],
				"aug-cc-pVTZ":[
					17.532
				],
				"aug-cc-pVQZ":[
					17.567
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					17.293
				],
				"aug-cc-pVDZ":[
					17.345
				],
				"aug-cc-pVTZ":[
					17.393
				],
				"aug-cc-pVQZ":[
					17.419
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					17.303
				],
				"aug-cc-pVDZ":[
					17.355
				],
				"aug-cc-pVTZ":[
					17.405
				],
				"aug-cc-pVQZ":[
					null
				]
			}
		}
	]
}

==> anc/bh3.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						12.938,
						18.001
					],
					"aug-cc-pVDZ":[
						13.194,
						18.238
					],
					"aug-cc-pVTZ":[
						13.307,
						18.310
					],
					"aug-cc-pVQZ":[
						13.332,
						18.332
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					12.942,
					18.210
				],
				"aug-cc-pVDZ":[
					13.081,
					18.337
				],
				"aug-cc-pVTZ":[
					13.231,
					18.427
				],
				"aug-cc-pVQZ":[
					13.276,
					18.465
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					12.995,
					18.100
				],
				"aug-cc-pVDZ":[
					13.204,
					18.300
				],
				"aug-cc-pVTZ":[
					13.342,
					18.398
				],
				"aug-cc-pVQZ":[
					13.375,
					18.428
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					12.941,
					18.018
				],
				"aug-cc-pVDZ":[
					13.191,
					18.249
				],
				"aug-cc-pVTZ":[
					13.309,
					18.326
				],
				"aug-cc-pVQZ":[
					13.334,
					18.349
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					12.938,
					18.002
				],
				"aug-cc-pVDZ":[
					13.189,
					18.232
				],
				"aug-cc-pVTZ":[
					13.304,
					18.307
				],
				"aug-cc-pVQZ":[
					13.330,
					18.331
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					12.938,
					18.001
				],
				"aug-cc-pVDZ":[
					13.193,
					18.236
				],
				"aug-cc-pVTZ":[
					13.306,
					18.308
				],
				"aug-cc-pVQZ":[
					13.331,
					18.331
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					12.938,
					18.001
				],
				"aug-cc-pVDZ":[
					13.193,
					18.237
				],
				"aug-cc-pVTZ":[
					13.307,
					18.309
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						13.202,
						18.320
					],
					"aug-cc-pVDZ":[
						13.395,
						18.470
					],
					"aug-cc-pVTZ":[
						13.678,
						18.685
					],
					"aug-cc-pVQZ":[
						13.780,
						18.780
					]
				},
				"Z":{
					"6-31+G*":[
						0.95238,
						0.90044
					],
					"aug-cc-pVDZ":[
						0.94586,
						0.90274
					],
					"aug-cc-pVTZ":[
						0.94374,
						0.90277
					],
					"aug-cc-pVQZ":[
						0.94320,
						0.88854
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						12.989,
						18.255
					],
					"aug-cc-pVDZ":[
						13.093,
						18.342
					],
					"aug-cc-pVTZ":[
						13.278,
						18.459
					],
					"aug-cc-pVQZ":[
						13.341,
						18.515
					]
				},
				"Z":{
					"6-31+G*":[
						0.94676,
						0.84213
					],
					"aug-cc-pVDZ":[
						0.94115,
						0.84621
					],
					"aug-cc-pVTZ":[
						0.93901,
						0.84630
					],
					"aug-cc-pVQZ":[
						0.93854,
						0.84184
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						13.130,
						18.536
					],
					"aug-cc-pVDZ":[
						13.179,
						18.598
					],
					"aug-cc-pVTZ":[
						13.327,
						18.683
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.97442,
						0.90873
					],
					"aug-cc-pVDZ":[
						0.97238,
						0.91204
					],
					"aug-cc-pVTZ":[
						0.97186,
						0.90828
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					13.047,
					18.111
				],
				"aug-cc-pVDZ":[
					13.371,
					18.410
				],
				"aug-cc-pVTZ":[
					13.584,
					18.544
				],
				"aug-cc-pVQZ":[
					13.651,
					18.601
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						18.754,
						19.377
					],
					"aug-cc-pVDZ":[
						19.099,
						19.583
					],
					"aug-cc-pVTZ":[
						19.176,
						19.685
					],
					"aug-cc-pVQZ":[
						19.194,
						19.714
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					19.485,
					20.026
				],
				"aug-cc-pVDZ":[
					19.803,
					20.212
				],
				"aug-cc-pVTZ":[
					19.889,
					20.324
				],
				"aug-cc-pVQZ":[
					19.894,
					20.346
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					18.896,
					19.482
				],
				"aug-cc-pVDZ":[
					19.228,
					19.669
				],
				"aug-cc-pVTZ":[
					19.331,
					19.789
				],
				"aug-cc-pVQZ":[
					19.355,
					19.824
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					18.790,
					19.403
				],
				"aug-cc-pVDZ":[
					19.130,
					19.602
				],
				"aug-cc-pVTZ":[
					19.209,
					19.704
				],
				"aug-cc-pVQZ":[
					19.226,
					19.732
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					18.756,
					19.379
				],
				"aug-cc-pVDZ":[
					19.100,
					19.584
				],
				"aug-cc-pVTZ":[
					19.178,
					19.684
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/bn.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						11.767,
						13.571
					],
					"aug-cc-pVDZ":[
						11.875,
						13.660
					],
					"aug-cc-pVTZ":[
						11.980,
						13.729
					],
					"aug-cc-pVQZ":[
						12.019,
						13.707
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0.011000
					],
					"aug-cc-pVQZ":[
						0,
						0.067000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					10.734,
					12.842
				],
				"aug-cc-pVDZ":[
					10.792,
					12.870
				],
				"aug-cc-pVTZ":[
					10.927,
					12.979
				],
				"aug-cc-pVQZ":[
					10.991,
					13.018
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					11.776,
					13.571
				],
				"aug-cc-pVDZ":[
					11.850,
					13.624
				],
				"aug-cc-pVTZ":[
					11.971,
					13.697
				],
				"aug-cc-pVQZ":[
					12.018,
					13.720
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					11.825,
					13.641
				],
				"aug-cc-pVDZ":[
					11.941,
					13.718
				],
				"aug-cc-pVTZ":[
					12.057,
					13.806
				],
				"aug-cc-pVQZ":[
					12.101,
					13.828
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					11.778,
					13.642
				],
				"aug-cc-pVDZ":[
					11.871,
					13.716
				],
				"aug-cc-pVTZ":[
					11.980,
					13.790
				],
				"aug-cc-pVQZ":[
					12.019,
					13.808
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					11.681,
					13.534
				],
				"aug-cc-pVDZ":[
					11.797,
					13.626
				],
				"aug-cc-pVTZ":[
					11.902,
					13.700
				],
				"aug-cc-pVQZ":[
					11.940,
					13.718
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					11.754,
					13.580
				],
				"aug-cc-pVDZ":[
					11.860,
					13.667
				],
				"aug-cc-pVTZ":[
					11.966,
					13.745
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						11.423,
						13.154
					],
					"aug-cc-pVDZ":[
						11.447,
						13.171
					],
					"aug-cc-pVTZ":[
						11.752,
						13.447
					],
					"aug-cc-pVQZ":[
						11.907,
						13.590
					]
				},
				"Z":{
					"6-31+G*":[
						0.92745,
						0.90952
					],
					"aug-cc-pVDZ":[
						0.92483,
						0.90765
					],
					"aug-cc-pVTZ":[
						0.92141,
						0.90533
					],
					"aug-cc-pVQZ":[
						0.92036,
						0.90427
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						10.817,
						12.207
					],
					"aug-cc-pVDZ":[
						10.857,
						12.195
					],
					"aug-cc-pVTZ":[
						11.031,
						12.382
					],
					"aug-cc-pVQZ":[
						11.122,
						12.454
					]
				},
				"Z":{
					"6-31+G*":[
						0.83173,
						0.80054
					],
					"aug-cc-pVDZ":[
						0.83048,
						0.79802
					],
					"aug-cc-pVTZ":[
						0.82414,
						0.79449
					],
					"aug-cc-pVQZ":[
						0.82256,
						0.79289
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						10.988,
						12.499
					],
					"aug-cc-pVDZ":[
						10.996,
						12.512
					],
					"aug-cc-pVTZ":[
						11.159,
						12.657
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.93809,
						0.92545
					],
					"aug-cc-pVDZ":[
						0.93739,
						0.92416
					],
					"aug-cc-pVTZ":[
						0.93562,
						0.92368
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					11.597,
					13.376
				],
				"aug-cc-pVDZ":[
					11.711,
					13.490
				],
				"aug-cc-pVTZ":[
					11.898,
					13.621
				],
				"aug-cc-pVQZ":[
					11.987,
					13.693
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						12.393,
						13.185
					],
					"aug-cc-pVDZ":[
						12.463,
						13.263
					],
					"aug-cc-pVTZ":[
						12.600,
						13.351
					],
					"aug-cc-pVQZ":[
						null,
						13.357
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						null,
						0.021000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					13.120,
					13.299
				],
				"aug-cc-pVDZ":[
					13.132,
					13.331
				],
				"aug-cc-pVTZ":[
					13.270,
					13.489
				],
				"aug-cc-pVQZ":[
					13.289,
					13.517
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					13.432,
					13.942
				],
				"aug-cc-pVDZ":[
					13.515,
					14.024
				],
				"aug-cc-pVTZ":[
					13.795,
					14.252
				],
				"aug-cc-pVQZ":[
					13.870,
					14.315
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					12.569,
					13.221
				],
				"aug-cc-pVDZ":[
					12.627,
					13.289
				],
				"aug-cc-pVTZ":[
					12.758,
					13.383
				],
				"aug-cc-pVQZ":[
					12.790,
					13.402
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					12.510,
					13.244
				],
				"aug-cc-pVDZ":[
					12.582,
					13.324
				],
				"aug-cc-pVTZ":[
					12.739,
					13.431
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/c2.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						12.205
					],
					"aug-cc-pVDZ":[
						12.323
					],
					"aug-cc-pVTZ":[
						12.463
					],
					"aug-cc-pVQZ":[
						12.497
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0
					],
					"aug-cc-pVDZ":[
						0
					],
					"aug-cc-pVTZ":[
						0
					],
					"aug-cc-pVQZ":[
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					12.742
				],
				"aug-cc-pVDZ":[
					12.779
				],
				"aug-cc-pVTZ":[
					12.951
				],
				"aug-cc-pVQZ":[
					13.023
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					12.770
				],
				"aug-cc-pVDZ":[
					12.830
				],
				"aug-cc-pVTZ":[
					12.978
				],
				"aug-cc-pVQZ":[
					13.030
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					11.930
				],
				"aug-cc-pVDZ":[
					12.058
				],
				"aug-cc-pVTZ":[
					12.177
				],
				"aug-cc-pVQZ":[
					12.215
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					12.289
				],
				"aug-cc-pVDZ":[
					12.391
				],
				"aug-cc-pVTZ":[
					12.540
				],
				"aug-cc-pVQZ":[
					12.585
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					12.231
				],
				"aug-cc-pVDZ":[
					12.347
				],
				"aug-cc-pVTZ":[
					12.472
				],
				"aug-cc-pVQZ":[
					12.511
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					12.225
				],
				"aug-cc-pVDZ":[
					12.340
				],
				"aug-cc-pVTZ":[
					12.471
				],
				"aug-cc-pVQZ":[
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						12.621
					],
					"aug-cc-pVDZ":[
						12.613
					],
					"aug-cc-pVTZ":[
						12.928
					],
					"aug-cc-pVQZ":[
						13.082
					]
				},
				"Z":{
					"6-31+G*":[
						0.93714
					],
					"aug-cc-pVDZ":[
						0.93438
					],
					"aug-cc-pVTZ":[
						0.93103
					],
					"aug-cc-pVQZ":[
						0.92994
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						12.882
					],
					"aug-cc-pVDZ":[
						12.870
					],
					"aug-cc-pVTZ":[
						13.078
					],
					"aug-cc-pVQZ":[
						13.175
					]
				},
				"Z":{
					"6-31+G*":[
						0.89538
					],
					"aug-cc-pVDZ":[
						0.89241
					],
					"aug-cc-pVTZ":[
						0.88842
					],
					"aug-cc-pVQZ":[
						0.88737
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						12.482
					],
					"aug-cc-pVDZ":[
						12.454
					],
					"aug-cc-pVTZ":[
						12.625
					],
					"aug-cc-pVQZ":[
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.95737
					],
					"aug-cc-pVDZ":[
						0.95548
					],
					"aug-cc-pVTZ":[
						0.95422
					],
					"aug-cc-pVQZ":[
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					12.202
				],
				"aug-cc-pVDZ":[
					12.344
				],
				"aug-cc-pVTZ":[
					12.561
				],
				"aug-cc-pVQZ":[
					12.656
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						13.798,
						14.084,
						14.108
					],
					"aug-cc-pVDZ":[
						13.889,
						14.099,
						14.244
					],
					"aug-cc-pVTZ":[
						13.944,
						14.167,
						14.337
					],
					"aug-cc-pVQZ":[
						13.963,
						14.193,
						14.359
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0.0010000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					14.644,
					14.846,
					15.360
				],
				"aug-cc-pVDZ":[
					14.713,
					14.957,
					15.353
				],
				"aug-cc-pVTZ":[
					14.815,
					15.087,
					15.435
				],
				"aug-cc-pVQZ":[
					14.850,
					15.123,
					15.460
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					14.494,
					14.721,
					15.086
				],
				"aug-cc-pVDZ":[
					14.568,
					14.833,
					15.072
				],
				"aug-cc-pVTZ":[
					14.680,
					14.998,
					15.194
				],
				"aug-cc-pVQZ":[
					14.729,
					15.051,
					15.246
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					13.920,
					14.196,
					14.304
				],
				"aug-cc-pVDZ":[
					14.007,
					14.308,
					14.331
				],
				"aug-cc-pVTZ":[
					14.052,
					14.359,
					14.413
				],
				"aug-cc-pVQZ":[
					14.076,
					14.388,
					14.439
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					13.879,
					14.182,
					14.209
				],
				"aug-cc-pVDZ":[
					13.969,
					14.200,
					14.316
				],
				"aug-cc-pVTZ":[
					14.041,
					14.310,
					14.423
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		}
	]
}

==> anc/ch2o.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						10.582,
						14.395,
						15.876,
						16.901
					],
					"aug-cc-pVDZ":[
						10.739,
						14.502,
						16.032,
						17.002
					],
					"aug-cc-pVTZ":[
						10.899,
						14.578,
						16.106,
						17.107
					],
					"aug-cc-pVQZ":[
						10.954,
						14.618,
						16.161,
						17.156
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0.0010000,
						0.0010000,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0.0090000,
						0.0040000,
						0.0050000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					9.4441,
					13.854,
					14.596,
					16.704
				],
				"aug-cc-pVDZ":[
					9.5529,
					13.903,
					14.705,
					16.738
				],
				"aug-cc-pVTZ":[
					9.7526,
					14.053,
					14.820,
					16.866
				],
				"aug-cc-pVQZ":[
					9.8280,
					14.127,
					14.893,
					16.921
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					10.486,
					14.410,
					15.833,
					17.256
				],
				"aug-cc-pVDZ":[
					10.625,
					14.480,
					15.964,
					17.338
				],
				"aug-cc-pVTZ":[
					10.848,
					14.606,
					16.105,
					17.494
				],
				"aug-cc-pVQZ":[
					10.924,
					14.667,
					16.181,
					17.553
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					10.555,
					14.377,
					15.832,
					16.898
				],
				"aug-cc-pVDZ":[
					10.710,
					14.482,
					15.985,
					16.992
				],
				"aug-cc-pVTZ":[
					10.873,
					14.562,
					16.063,
					17.102
				],
				"aug-cc-pVQZ":[
					10.932,
					14.609,
					16.119,
					17.148
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					10.533,
					14.381,
					15.811,
					16.938
				],
				"aug-cc-pVDZ":[
					10.680,
					14.478,
					15.953,
					17.036
				],
				"aug-cc-pVTZ":[
					10.840,
					14.562,
					16.030,
					17.156
				],
				"aug-cc-pVQZ":[
					10.898,
					14.609,
					16.086,
					17.207
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					10.578,
					14.395,
					15.879,
					16.905
				],
				"aug-cc-pVDZ":[
					10.736,
					14.504,
					16.039,
					17.005
				],
				"aug-cc-pVTZ":[
					10.897,
					14.578,
					16.114,
					17.107
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					10.574,
					14.391,
					15.864,
					16.906
				],
				"aug-cc-pVDZ":[
					10.729,
					14.498,
					16.018,
					17.005
				],
				"aug-cc-pVTZ":[
					10.887,
					14.572,
					16.090,
					17.108
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						10.835,
						14.232,
						16.170,
						17.651
					],
					"aug-cc-pVDZ":[
						10.996,
						14.283,
						16.292,
						17.714
					],
					"aug-cc-pVTZ":[
						11.380,
						14.587,
						16.602,
						18.015
					],
					"aug-cc-pVQZ":[
						11.556,
						14.759,
						16.794,
						18.162
					]
				},
				"Z":{
					"6-31+G*":[
						0.93701,
						0.93223,
						0.92737,
						0.92805
					],
					"aug-cc-pVDZ":[
						0.93361,
						0.92966,
						0.92559,
						0.92347
					],
					"aug-cc-pVTZ":[
						0.93103,
						0.92705,
						0.92245,
						0.92062
					],
					"aug-cc-pVQZ":[
						0.93015,
						0.92614,
						0.92136,
						0.91960
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						9.6045,
						13.740,
						14.747,
						16.460
					],
					"aug-cc-pVDZ":[
						9.7117,
						13.772,
						14.856,
						16.463
					],
					"aug-cc-pVTZ":[
						9.9807,
						13.985,
						15.040,
						16.656
					],
					"aug-cc-pVQZ":[
						10.088,
						14.093,
						15.153,
						16.742
					]
				},
				"Z":{
					"6-31+G*":[
						0.88493,
						0.88375,
						0.86425,
						0.85954
					],
					"aug-cc-pVDZ":[
						0.88188,
						0.88050,
						0.86276,
						0.85496
					],
					"aug-cc-pVTZ":[
						0.87862,
						0.87712,
						0.85864,
						0.85130
					],
					"aug-cc-pVQZ":[
						0.87757,
						0.87608,
						0.85731,
						0.84989
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						10.345,
						13.879,
						15.625,
						17.317
					],
					"aug-cc-pVDZ":[
						10.407,
						13.896,
						15.716,
						17.298
					],
					"aug-cc-pVTZ":[
						10.655,
						14.082,
						15.888,
						17.473
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.94504,
						0.94737,
						0.93374,
						0.94043
					],
					"aug-cc-pVDZ":[
						0.94389,
						0.94611,
						0.93334,
						0.93863
					],
					"aug-cc-pVTZ":[
						0.94297,
						0.94506,
						0.93202,
						0.93780
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					10.780,
					14.395,
					16.118,
					17.463
				],
				"aug-cc-pVDZ":[
					10.990,
					14.543,
					16.313,
					17.635
				],
				"aug-cc-pVTZ":[
					11.241,
					14.693,
					16.459,
					17.821
				],
				"aug-cc-pVQZ":[
					11.342,
					14.780,
					16.557,
					17.909
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						16.345,
						18.512
					],
					"aug-cc-pVDZ":[
						16.409,
						18.678
					],
					"aug-cc-pVTZ":[
						16.498,
						18.763
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0.0010000,
						0.0010000
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					16.564,
					18.826
				],
				"aug-cc-pVDZ":[
					16.632,
					18.991
				],
				"aug-cc-pVTZ":[
					16.800,
					19.154
				],
				"aug-cc-pVQZ":[
					16.847,
					19.208
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					16.684,
					18.761
				],
				"aug-cc-pVDZ":[
					16.786,
					18.956
				],
				"aug-cc-pVTZ":[
					17.004,
					19.153
				],
				"aug-cc-pVQZ":[
					17.083,
					19.233
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					16.348,
					18.503
				],
				"aug-cc-pVDZ":[
					16.407,
					18.663
				],
				"aug-cc-pVTZ":[
					16.495,
					18.751
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					16.363,
					18.515
				],
				"aug-cc-pVDZ":[
					16.425,
					18.679
				],
				"aug-cc-pVTZ":[
					16.522,
					18.772
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/ch4.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						14.073,
						23.043
					],
					"aug-cc-pVDZ":[
						14.285,
						23.056
					],
					"aug-cc-pVTZ":[
						14.377,
						23.146
					],
					"aug-cc-pVQZ":[
						14.407,
						23.148
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0.010000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					13.787,
					23.289
				],
				"aug-cc-pVDZ":[
					13.888,
					23.227
				],
				"aug-cc-pVTZ":[
					14.028,
					23.311
				],
				"aug-cc-pVQZ":[
					14.079,
					23.352
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					14.102,
					23.238
				],
				"aug-cc-pVDZ":[
					14.258,
					23.247
				],
				"aug-cc-pVTZ":[
					14.387,
					23.383
				],
				"aug-cc-pVQZ":[
					14.428,
					23.426
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					14.060,
					23.034
				],
				"aug-cc-pVDZ":[
					14.270,
					23.035
				],
				"aug-cc-pVTZ":[
					14.365,
					23.138
				],
				"aug-cc-pVQZ":[
					14.395,
					23.173
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					14.068,
					23.040
				],
				"aug-cc-pVDZ":[
					14.269,
					23.035
				],
				"aug-cc-pVTZ":[
					14.365,
					23.135
				],
				"aug-cc-pVQZ":[
					14.395,
					23.171
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					14.072,
					23.039
				],
				"aug-cc-pVDZ":[
					14.284,
					23.050
				],
				"aug-cc-pVTZ":[
					14.376,
					23.142
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					14.073,
					23.042
				],
				"aug-cc-pVDZ":[
					14.284,
					23.052
				],
				"aug-cc-pVTZ":[
					14.376,
					23.143
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						14.338,
						23.647
					],
					"aug-cc-pVDZ":[
						14.466,
						23.626
					],
					"aug-cc-pVTZ":[
						14.753,
						23.875
					],
					"aug-cc-pVQZ":[
						14.872,
						23.988
					]
				},
				"Z":{
					"6-31+G*":[
						0.94936,
						0.91173
					],
					"aug-cc-pVDZ":[
						0.94287,
						0.90112
					],
					"aug-cc-pVTZ":[
						0.94061,
						0.89846
					],
					"aug-cc-pVQZ":[
						0.94007,
						0.89756
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						13.861,
						23.377
					],
					"aug-cc-pVDZ":[
						13.913,
						23.257
					],
					"aug-cc-pVTZ":[
						14.102,
						23.385
					],
					"aug-cc-pVQZ":[
						14.176,
						23.447
					]
				},
				"Z":{
					"6-31+G*":[
						0.92809,
						0.89161
					],
					"aug-cc-pVDZ":[
						0.92097,
						0.87774
					],
					"aug-cc-pVTZ":[
						0.91845,
						0.87492
					],
					"aug-cc-pVQZ":[
						0.91793,
						0.87416
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						14.117,
						24.107
					],
					"aug-cc-pVDZ":[
						14.117,
						24.051
					],
					"aug-cc-pVTZ":[
						14.275,
						24.163
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.96431,
						0.95032
					],
					"aug-cc-pVDZ":[
						0.96112,
						0.94483
					],
					"aug-cc-pVTZ":[
						0.96041,
						0.94432
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					14.142,
					23.248
				],
				"aug-cc-pVDZ":[
					14.446,
					23.426
				],
				"aug-cc-pVTZ":[
					14.621,
					23.550
				],
				"aug-cc-pVQZ":[
					14.686,
					23.605
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						27.859
					],
					"aug-cc-pVDZ":[
						28.108
					],
					"aug-cc-pVTZ":[
						28.238
					],
					"aug-cc-pVQZ":[
						28.277
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0
					],
					"aug-cc-pVDZ":[
						0
					],
					"aug-cc-pVTZ":[
						0
					],
					"aug-cc-pVQZ":[
						0.0050000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					28.102
				],
				"aug-cc-pVDZ":[
					28.188
				],
				"aug-cc-pVTZ":[
					28.388
				],
				"aug-cc-pVQZ":[
					28.445
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					28.210
				],
				"aug-cc-pVDZ":[
					28.415
				],
				"aug-cc-pVTZ":[
					28.643
				],
				"aug-cc-pVQZ":[
					28.713
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					27.922
				],
				"aug-cc-pVDZ":[
					28.111
				],
				"aug-cc-pVTZ":[
					28.271
				],
				"aug-cc-pVQZ":[
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					27.931
				],
				"aug-cc-pVDZ":[
					28.123
				],
				"aug-cc-pVTZ":[
					28.282
				],
				"aug-cc-pVQZ":[
					null
				]
			}
		}
	]
}

==> anc/co.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						13.670,
						16.762,
						19.393
					],
					"aug-cc-pVDZ":[
						13.752,
						16.845,
						19.550
					],
					"aug-cc-pVTZ":[
						13.925,
						16.966,
						19.638
					],
					"aug-cc-pVQZ":[
						13.975,
						17.020,
						19.699
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0.0010000,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					13.550,
					16.289,
					18.175
				],
				"aug-cc-pVDZ":[
					13.584,
					16.349,
					18.316
				],
				"aug-cc-pVTZ":[
					13.748,
					16.505,
					18.400
				],
				"aug-cc-pVQZ":[
					13.809,
					16.581,
					18.464
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					13.948,
					16.793,
					19.501
				],
				"aug-cc-pVDZ":[
					13.998,
					16.865,
					19.657
				],
				"aug-cc-pVTZ":[
					14.190,
					17.024,
					19.790
				],
				"aug-cc-pVQZ":[
					14.246,
					17.095,
					19.867
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					13.614,
					16.826,
					19.512
				],
				"aug-cc-pVDZ":[
					13.697,
					16.902,
					19.664
				],
				"aug-cc-pVTZ":[
					13.863,
					17.018,
					19.744
				],
				"aug-cc-pVQZ":[
					13.912,
					17.075,
					19.807
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					13.693,
					16.762,
					19.347
				],
				"aug-cc-pVDZ":[
					13.770,
					16.838,
					19.498
				],
				"aug-cc-pVTZ":[
					13.952,
					16.960,
					19.583
				],
				"aug-cc-pVQZ":[
					14.005,
					17.016,
					19.647
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					13.678,
					16.751,
					19.410
				],
				"aug-cc-pVDZ":[
					13.760,
					16.835,
					19.566
				],
				"aug-cc-pVTZ":[
					13.933,
					16.955,
					19.653
				],
				"aug-cc-pVQZ":[
					13.984,
					17.009,
					19.715
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					13.679,
					16.755,
					19.376
				],
				"aug-cc-pVDZ":[
					13.761,
					16.837,
					19.532
				],
				"aug-cc-pVTZ":[
					13.935,
					16.958,
					19.616
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						14.461,
						16.677,
						19.869
					],
					"aug-cc-pVDZ":[
						14.467,
						16.762,
						20.045
					],
					"aug-cc-pVTZ":[
						14.777,
						17.083,
						20.300
					],
					"aug-cc-pVQZ":[
						14.915,
						17.264,
						20.485
					]
				},
				"Z":{
					"6-31+G*":[
						0.93737,
						0.93470,
						0.92058
					],
					"aug-cc-pVDZ":[
						0.93626,
						0.93324,
						0.91973
					],
					"aug-cc-pVTZ":[
						0.93384,
						0.93033,
						0.91659
					],
					"aug-cc-pVQZ":[
						0.93304,
						0.92932,
						0.91543
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						13.856,
						16.134,
						18.165
					],
					"aug-cc-pVDZ":[
						13.857,
						16.204,
						18.317
					],
					"aug-cc-pVTZ":[
						14.067,
						16.422,
						18.460
					],
					"aug-cc-pVQZ":[
						14.154,
						16.534,
						18.564
					]
				},
				"Z":{
					"6-31+G*":[
						0.91378,
						0.88650,
						0.85018
					],
					"aug-cc-pVDZ":[
						0.91251,
						0.88487,
						0.84872
					],
					"aug-cc-pVTZ":[
						0.90987,
						0.88134,
						0.84505
					],
					"aug-cc-pVQZ":[
						0.90908,
						0.88018,
						0.84358
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						14.163,
						16.422,
						19.333
					],
					"aug-cc-pVDZ":[
						14.143,
						16.470,
						19.481
					],
					"aug-cc-pVTZ":[
						14.324,
						16.666,
						19.613
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.95833,
						0.94927,
						0.92976
					],
					"aug-cc-pVDZ":[
						0.95766,
						0.94865,
						0.92927
					],
					"aug-cc-pVTZ":[
						0.95713,
						0.94756,
						0.92832
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					13.980,
					16.836,
					19.899
				],
				"aug-cc-pVDZ":[
					14.080,
					16.932,
					20.071
				],
				"aug-cc-pVTZ":[
					14.318,
					17.124,
					20.191
				],
				"aug-cc-pVQZ":[
					14.416,
					17.231,
					20.298
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						22.791,
						23.074,
						23.114
					],
					"aug-cc-pVDZ":[
						22.889,
						23.140,
						23.181
					],
					"aug-cc-pVTZ":[
						22.910,
						23.194,
						23.233
					],
					"aug-cc-pVQZ":[
						22.962,
						23.232,
						23.271
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0.0010000,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0.0020000,
						0
					],
					"aug-cc-pVTZ":[
						0.0050000,
						0.0010000,
						0
					],
					"aug-cc-pVQZ":[
						0.0030000,
						0.0010000,
						0.0010000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					23.406,
					23.640,
					23.730
				],
				"aug-cc-pVDZ":[
					23.507,
					23.729,
					23.814
				],
				"aug-cc-pVTZ":[
					23.597,
					23.839,
					23.926
				],
				"aug-cc-pVQZ":[
					23.640,
					23.881,
					23.968
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					23.205,
					23.381,
					23.417
				],
				"aug-cc-pVDZ":[
					23.313,
					23.472,
					23.503
				],
				"aug-cc-pVTZ":[
					23.441,
					23.602,
					23.647
				],
				"aug-cc-pVQZ":[
					23.507,
					23.669,
					23.713
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					22.862,
					23.102,
					23.143
				],
				"aug-cc-pVDZ":[
					22.957,
					23.166,
					23.206
				],
				"aug-cc-pVTZ":[
					22.997,
					23.193,
					23.251
				],
				"aug-cc-pVQZ":[
					23.040,
					23.236,
					23.293
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					22.841,
					23.101,
					23.141
				],
				"aug-cc-pVDZ":[
					22.937,
					23.167,
					23.205
				],
				"aug-cc-pVTZ":[
					22.995,
					23.209,
					23.264
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		}
	]
}

==> anc/co2.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						13.496,
						17.337,
						17.766,
						19.024
					],
					"aug-cc-pVDZ":[
						13.567,
						17.391,
						17.889,
						19.137
					],
					"aug-cc-pVTZ":[
						13.733,
						17.513,
						17.996,
						19.254
					],
					"aug-cc-pVQZ":[
						13.823,
						17.618,
						null,
						null
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0.0010000,
						0.0010000
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0.0010000,
						0.0020000
					],
					"aug-cc-pVTZ":[
						0,
						0.0070000,
						0.0020000,
						0.0030000
					],
					"aug-cc-pVQZ":[
						0,
						0.0060000,
						null,
						null
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					12.747,
					16.508,
					16.866,
					17.746
				],
				"aug-cc-pVDZ":[
					12.812,
					16.630,
					16.889,
					17.864
				],
				"aug-cc-pVTZ":[
					13.015,
					16.751,
					17.034,
					17.980
				],
				"aug-cc-pVQZ":[
					13.103,
					16.829,
					17.107,
					18.048
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					13.490,
					17.767,
					17.885,
					19.237
				],
				"aug-cc-pVDZ":[
					13.561,
					17.809,
					18.006,
					19.351
				],
				"aug-cc-pVTZ":[
					13.787,
					17.996,
					18.171,
					19.523
				],
				"aug-cc-pVQZ":[
					13.879,
					18.080,
					18.259,
					19.605
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					13.456,
					17.275,
					17.708,
					18.959
				],
				"aug-cc-pVDZ":[
					13.528,
					17.335,
					17.829,
					19.073
				],
				"aug-cc-pVTZ":[
					13.696,
					17.463,
					17.928,
					19.184
				],
				"aug-cc-pVQZ":[
					13.773,
					17.531,
					17.999,
					19.250
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					13.474,
					17.351,
					17.708,
					18.968
				],
				"aug-cc-pVDZ":[
					13.539,
					17.406,
					17.821,
					19.075
				],
				"aug-cc-pVTZ":[
					13.716,
					17.553,
					17.930,
					19.198
				],
				"aug-cc-pVQZ":[
					13.794,
					17.628,
					18.005,
					19.268
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					13.488,
					17.339,
					17.783,
					19.047
				],
				"aug-cc-pVDZ":[
					13.562,
					17.396,
					17.904,
					19.158
				],
				"aug-cc-pVTZ":[
					13.733,
					17.521,
					18.009,
					19.274
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					13.491,
					17.341,
					17.750,
					19.008
				],
				"aug-cc-pVDZ":[
					13.563,
					17.396,
					17.869,
					19.119
				],
				"aug-cc-pVTZ":[
					13.734,
					17.522,
					17.972,
					19.232
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						13.743,
						18.184,
						18.335,
						19.730
					],
					"aug-cc-pVDZ":[
						13.837,
						18.209,
						18.474,
						19.856
					],
					"aug-cc-pVTZ":[
						14.221,
						18.519,
						18.791,
						20.150
					],
					"aug-cc-pVQZ":[
						14.425,
						18.697,
						18.994,
						20.334
					]
				},
				"Z":{
					"6-31+G*":[
						0.93240,
						0.92336,
						0.92521,
						0.91934
					],
					"aug-cc-pVDZ":[
						0.93093,
						0.92197,
						0.92419,
						0.91825
					],
					"aug-cc-pVTZ":[
						0.92827,
						0.91909,
						0.92127,
						0.91545
					],
					"aug-cc-pVQZ":[
						0.92735,
						0.91797,
						0.92021,
						0.91442
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						12.783,
						16.993,
						16.714,
						17.949
					],
					"aug-cc-pVDZ":[
						12.854,
						17.012,
						16.840,
						18.069
					],
					"aug-cc-pVTZ":[
						13.129,
						17.224,
						17.035,
						18.245
					],
					"aug-cc-pVQZ":[
						13.254,
						17.332,
						17.153,
						18.348
					]
				},
				"Z":{
					"6-31+G*":[
						0.87484,
						0.85218,
						0.85649,
						0.84568
					],
					"aug-cc-pVDZ":[
						0.87343,
						0.85110,
						0.85542,
						0.84462
					],
					"aug-cc-pVTZ":[
						0.87042,
						0.84749,
						0.85195,
						0.84121
					],
					"aug-cc-pVQZ":[
						0.86936,
						0.84601,
						0.85062,
						0.83989
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						13.284,
						17.700,
						17.693,
						19.083
					],
					"aug-cc-pVDZ":[
						13.334,
						17.696,
						17.816,
						19.193
					],
					"aug-cc-pVTZ":[
						13.586,
						17.890,
						17.995,
						19.353
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.93848,
						0.93042,
						0.92668,
						0.92274
					],
					"aug-cc-pVDZ":[
						0.93803,
						0.93005,
						0.92638,
						0.92245
					],
					"aug-cc-pVTZ":[
						0.93711,
						0.92905,
						0.92532,
						0.92155
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					13.712,
					17.950,
					18.120,
					19.474
				],
				"aug-cc-pVDZ":[
					13.806,
					18.008,
					18.264,
					19.604
				],
				"aug-cc-pVTZ":[
					14.054,
					18.200,
					18.442,
					19.776
				],
				"aug-cc-pVQZ":[
					14.182,
					18.315,
					18.566,
					19.888
				]
			}
		}
	]
}

==> anc/cs.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						10.899,
						12.545,
						17.723
					],
					"aug-cc-pVDZ":[
						11.151,
						12.768,
						17.844
					],
					"aug-cc-pVTZ":[
						11.300,
						12.882,
						17.920
					],
					"aug-cc-pVQZ":[
						11.355,
						12.936,
						17.958
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0.0010000,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0.0020000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					10.627,
					12.791,
					16.698
				],
				"aug-cc-pVDZ":[
					10.745,
					12.897,
					16.817
				],
				"aug-cc-pVTZ":[
					10.847,
					13.014,
					16.945
				],
				"aug-cc-pVQZ":[
					10.900,
					13.083,
					17.005
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					11.245,
					12.726,
					16.854
				],
				"aug-cc-pVDZ":[
					11.402,
					12.883,
					16.997
				],
				"aug-cc-pVTZ":[
					11.553,
					13.000,
					17.220
				],
				"aug-cc-pVQZ":[
					11.609,
					13.059,
					17.288
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					10.949,
					12.553,
					18.201
				],
				"aug-cc-pVDZ":[
					11.186,
					12.766,
					18.290
				],
				"aug-cc-pVTZ":[
					11.325,
					12.880,
					18.389
				],
				"aug-cc-pVQZ":[
					11.377,
					12.937,
					18.422
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					10.966,
					12.596,
					17.915
				],
				"aug-cc-pVDZ":[
					11.190,
					12.799,
					18.023
				],
				"aug-cc-pVTZ":[
					11.346,
					12.918,
					18.134
				],
				"aug-cc-pVQZ":[
					11.404,
					12.974,
					18.179
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					10.914,
					12.542,
					17.764
				],
				"aug-cc-pVDZ":[
					11.161,
					12.764,
					17.881
				],
				"aug-cc-pVTZ":[
					11.310,
					12.878,
					17.959
				],
				"aug-cc-pVQZ":[
					11.368,
					12.934,
					17.994
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					10.920,
					12.548,
					17.749
				],
				"aug-cc-pVDZ":[
					11.166,
					12.768,
					17.865
				],
				"aug-cc-pVTZ":[
					11.316,
					12.885,
					17.947
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						12.602,
						12.092,
						17.666
					],
					"aug-cc-pVDZ":[
						12.679,
						12.119,
						17.713
					],
					"aug-cc-pVTZ":[
						12.907,
						12.378,
						17.976
					],
					"aug-cc-pVQZ":[
						13.063,
						12.523,
						18.119
					]
				},
				"Z":{
					"6-31+G*":[
						0.94395,
						0.92316,
						0.90491
					],
					"aug-cc-pVDZ":[
						0.93951,
						0.92259,
						0.90303
					],
					"aug-cc-pVTZ":[
						0.93466,
						0.91844,
						0.89793
					],
					"aug-cc-pVQZ":[
						0.93328,
						0.91710,
						0.89644
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						12.696,
						11.109,
						16.704
					],
					"aug-cc-pVDZ":[
						12.774,
						11.152,
						16.779
					],
					"aug-cc-pVTZ":[
						12.923,
						11.292,
						16.942
					],
					"aug-cc-pVQZ":[
						13.018,
						11.371,
						17.026
					]
				},
				"Z":{
					"6-31+G*":[
						0.91788,
						0.86359,
						0.82722
					],
					"aug-cc-pVDZ":[
						0.91273,
						0.86316,
						0.82511
					],
					"aug-cc-pVTZ":[
						0.90704,
						0.85736,
						0.81864
					],
					"aug-cc-pVQZ":[
						0.90563,
						0.85555,
						0.81658
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						12.479,
						11.595,
						17.422
					],
					"aug-cc-pVDZ":[
						12.505,
						11.594,
						17.455
					],
					"aug-cc-pVTZ":[
						12.609,
						11.713,
						17.591
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.96327,
						0.93395,
						0.92500
					],
					"aug-cc-pVDZ":[
						0.96064,
						0.93383,
						0.92429
					],
					"aug-cc-pVTZ":[
						0.95856,
						0.93205,
						0.92308
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					11.369,
					12.498,
					17.323
				],
				"aug-cc-pVDZ":[
					11.589,
					12.705,
					17.505
				],
				"aug-cc-pVTZ":[
					11.775,
					12.852,
					17.688
				],
				"aug-cc-pVQZ":[
					11.880,
					12.958,
					17.788
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						15.604,
						16.551,
						16.632
					],
					"aug-cc-pVDZ":[
						15.803,
						16.727,
						16.800
					],
					"aug-cc-pVTZ":[
						15.935,
						16.691,
						16.802
					],
					"aug-cc-pVQZ":[
						15.996,
						16.728,
						16.837
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0.0010000,
						0.0020000,
						0.0020000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					16.183,
					17.358,
					17.448
				],
				"aug-cc-pVDZ":[
					16.329,
					17.491,
					17.558
				],
				"aug-cc-pVTZ":[
					16.500,
					17.558,
					17.635
				],
				"aug-cc-pVQZ":[
					16.560,
					17.584,
					17.662
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					15.921,
					16.986,
					17.039
				],
				"aug-cc-pVDZ":[
					16.089,
					17.145,
					17.178
				],
				"aug-cc-pVTZ":[
					16.278,
					17.208,
					17.266
				],
				"aug-cc-pVQZ":[
					16.352,
					17.264,
					17.319
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					15.677,
					16.628,
					16.701
				],
				"aug-cc-pVDZ":[
					15.863,
					16.799,
					16.861
				],
				"aug-cc-pVTZ":[
					15.997,
					16.773,
					16.871
				],
				"aug-cc-pVQZ":[
					16.059,
					16.807,
					16.902
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					15.646,
					16.600,
					16.678
				],
				"aug-cc-pVDZ":[
					15.838,
					16.772,
					16.840
				],
				"aug-cc-pVTZ":[
					15.982,
					16.754,
					16.858
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		}
	]
}

==> anc/f2.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						15.564,
						18.758,
						21.077
					],
					"aug-cc-pVDZ":[
						15.628,
						18.807,
						21.132
					],
					"aug-cc-pVTZ":[
						15.729,
						18.874,
						21.100
					],
					"aug-cc-pVQZ":[
						15.808,
						18.943,
						21.149
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0.0020000
					],
					"aug-cc-pVQZ":[
						0,
						0.0010000,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					13.903,
					17.050,
					20.325
				],
				"aug-cc-pVDZ":[
					14.001,
					17.122,
					20.458
				],
				"aug-cc-pVTZ":[
					14.145,
					17.224,
					20.522
				],
				"aug-cc-pVQZ":[
					14.233,
					17.297,
					20.604
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					15.279,
					18.633,
					21.068
				],
				"aug-cc-pVDZ":[
					15.405,
					18.753,
					21.155
				],
				"aug-cc-pVTZ":[
					15.616,
					18.946,
					21.174
				],
				"aug-cc-pVQZ":[
					15.722,
					19.047,
					21.241
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					15.574,
					18.786,
					21.091
				],
				"aug-cc-pVDZ":[
					15.646,
					18.847,
					21.155
				],
				"aug-cc-pVTZ":[
					15.746,
					18.924,
					21.130
				],
				"aug-cc-pVQZ":[
					15.825,
					18.994,
					21.182
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					15.529,
					18.745,
					21.048
				],
				"aug-cc-pVDZ":[
					15.594,
					18.797,
					21.109
				],
				"aug-cc-pVTZ":[
					15.688,
					18.865,
					21.094
				],
				"aug-cc-pVQZ":[
					15.767,
					18.936,
					21.148
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					15.555,
					18.746,
					21.086
				],
				"aug-cc-pVDZ":[
					15.621,
					18.797,
					21.142
				],
				"aug-cc-pVTZ":[
					15.701,
					18.864,
					21.146
				],
				"aug-cc-pVQZ":[
					15.804,
					18.941,
					21.171
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					15.559,
					18.754,
					21.077
				],
				"aug-cc-pVDZ":[
					15.623,
					18.803,
					21.132
				],
				"aug-cc-pVTZ":[
					15.725,
					18.874,
					21.106
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						15.763,
						19.423,
						20.434
					],
					"aug-cc-pVDZ":[
						15.964,
						19.589,
						20.625
					],
					"aug-cc-pVTZ":[
						16.334,
						19.902,
						20.836
					],
					"aug-cc-pVQZ":[
						16.559,
						20.104,
						21.029
					]
				},
				"Z":{
					"6-31+G*":[
						0.93461,
						0.92732,
						0.93940
					],
					"aug-cc-pVDZ":[
						0.93312,
						0.92584,
						0.93875
					],
					"aug-cc-pVTZ":[
						0.93005,
						0.92257,
						0.93618
					],
					"aug-cc-pVQZ":[
						0.92883,
						0.92120,
						0.93522
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						13.809,
						16.965,
						20.137
					],
					"aug-cc-pVDZ":[
						13.960,
						17.087,
						20.308
					],
					"aug-cc-pVTZ":[
						14.194,
						17.275,
						20.420
					],
					"aug-cc-pVQZ":[
						14.328,
						17.389,
						20.534
					]
				},
				"Z":{
					"6-31+G*":[
						0.87009,
						0.84062,
						0.89825
					],
					"aug-cc-pVDZ":[
						0.86810,
						0.83879,
						0.89720
					],
					"aug-cc-pVTZ":[
						0.86440,
						0.83480,
						0.89365
					],
					"aug-cc-pVQZ":[
						0.86299,
						0.83306,
						0.89265
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						15.026,
						18.615,
						19.934
					],
					"aug-cc-pVDZ":[
						15.157,
						18.724,
						20.083
					],
					"aug-cc-pVTZ":[
						15.401,
						18.928,
						20.190
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.93280,
						0.92369,
						0.95161
					],
					"aug-cc-pVDZ":[
						0.93189,
						0.92295,
						0.95117
					],
					"aug-cc-pVTZ":[
						0.93072,
						0.92160,
						0.94966
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					15.927,
					19.524,
					19.524
				],
				"aug-cc-pVDZ":[
					16.016,
					19.585,
					19.585
				],
				"aug-cc-pVTZ":[
					16.229,
					19.752,
					19.752
				],
				"aug-cc-pVQZ":[
					16.368,
					19.875,
					19.875
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						22.024
					],
					"aug-cc-pVDZ":[
						22.039
					],
					"aug-cc-pVTZ":[
						22.165
					],
					"aug-cc-pVQZ":[
						22.224
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0.0020000
					],
					"aug-cc-pVDZ":[
						0.0010000
					],
					"aug-cc-pVTZ":[
						0.0010000
					],
					"aug-cc-pVQZ":[
						0.0040000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					22.465
				],
				"aug-cc-pVDZ":[
					22.584
				],
				"aug-cc-pVTZ":[
					22.866
				],
				"aug-cc-pVQZ":[
					22.934
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					22.293
				],
				"aug-cc-pVDZ":[
					22.387
				],
				"aug-cc-pVTZ":[
					22.663
				],
				"aug-cc-pVQZ":[
					22.758
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					22.050
				],
				"aug-cc-pVDZ":[
					22.064
				],
				"aug-cc-pVTZ":[
					22.177
				],
				"aug-cc-pVQZ":[
					22.234
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					22.025
				],
				"aug-cc-pVDZ":[
					22.038
				],
				"aug-cc-pVTZ":[
					22.174
				],
				"aug-cc-pVQZ":[
					null
				]
			}
		}
	]
}

==> anc/geometries/Ar.xyz <==
1

Ar  0.0000  0.0000  0.0000


==> anc/geometries/BF.xyz <==
2

B  0.0000  0.0000  0.0000
F  0.0000  0.0000  1.2685


==> anc/geometries/BH3.xyz <==
4

H  0.0000  0.0000   0.0000
B  1.1848  0.0000   0.0000
H  1.7772  1.0260   0.0000
H  1.7772 -1.0260   0.0000


==> anc/geometries/BN.xyz <==
2

B  0.0000  0.0000  0.0000
N  0.0000  0.0000  1.2765


==> anc/geometries/BeO.xyz <==
2

Be 0.0000  0.0000  0.0000
O  0.0000  0.0000  1.3621


==> anc/geometries/C2.xyz <==
2
Carbon dimer,^1\Sigma_g^+,CC3,aug-cc-pVTZ
C    0.00000000            0.00000000            0.62402126
C    0.00000000            0.00000000           -0.62402126


==> anc/geometries/CH2O.xyz <==
4

C  0.0000  0.0000 -0.6030
O  0.0000  0.0000  0.6054
H  0.0000  0.9347 -1.1822
H  0.0000 -0.9347 -1.1822


==> anc/geometries/CH4.xyz <==
5

C  0.0000   0.0000  0.0000
H  1.0879   0.0000  0.0000
H -0.3626   1.0257  0.0000
H -0.3626  -0.5128 -0.8883
H -0.3626  -0.5128  0.8883


==> anc/geometries/CO.xyz <==
2

C  0.0000  0.0000  0.0000
O  0.0000  0.0000  1.1335 


==> anc/geometries/CO2.xyz <==
3

O -1.1652  0.0000  0.0000
C  0.0000  0.0000  0.0000
O  1.1652  0.0000  0.0000


==> anc/geometries/CS.xyz <==
2

C  0.0000  0.0000  0.0000
S  0.0000  0.0000  1.5485 


==> anc/geometries/F2.xyz <==
2

F  0.0000  0.0000  0.0000
F  0.0000  0.0000  1.4137


==> anc/geometries/H2O.xyz <==
3

O  0.0000  0.0000  0.0000
H  0.9591  0.0000  0.0000
H -0.2373  0.9293  0.0000


==> anc/geometries/H2S.xyz <==
3

S    0.00000000            0.00000000           -0.26652056
H    0.00000000            0.96219289            0.66259489
H    0.00000000           -0.96219289            0.66259489


==> anc/geometries/HCl.xyz <==
2

H  0.0000  0.0000  0.0000
Cl 0.0000  0.0000  1.2751


==> anc/geometries/HF.xyz <==
2

H  0.0000  0.0000  0.0000
F  0.0000  0.0000  0.9196


==> anc/geometries/LiCl.xyz <==
2

Li 0.0000  0.0000  0.0000
Cl  0.0000  0.0000  2.0265


==> anc/geometries/LiF.xyz <==
2

Li 0.0000  0.0000  0.0000
F  0.0000  0.0000  1.5783


==> anc/geometries/N2.xyz <==
2

N  0.0000  0.0000  0.0000
N  0.0000  0.0000  1.1007


==> anc/geometries/NH3.xyz <==
4

N  0.0000  0.0000  0.0000
H  0.3816  0.9375  0.0000
H  0.3816 -0.4687  0.8119
H  0.3816 -0.4687 -0.8119


==> anc/geometries/Ne.xyz <==
1

Ne  0.0000  0.0000  0.0000


==> anc/geometries/PH3.xyz <==
4

P  0.0000  0.0000  0.0000
H  0.7746  1.1826  0.0000
H  0.7746 -0.5913  1.0242
H  0.7746 -0.5913 -1.0242


==> anc/geometries/SiH4.xyz <==
5

Si 0.0000  0.0000  0.0000
H  1.4807  0.0000  0.0000
H -0.4936  1.3960  0.0000
H -0.4936 -0.6980 -1.2090
H -0.4936 -0.6980  1.2090


==> anc/h2o.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						12.309,
						14.636,
						18.950
					],
					"aug-cc-pVDZ":[
						12.540,
						14.829,
						18.995
					],
					"aug-cc-pVTZ":[
						12.679,
						14.915,
						19.024
					],
					"aug-cc-pVQZ":[
						12.737,
						14.962,
						19.063
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					11.159,
					13.513,
					18.035
				],
				"aug-cc-pVDZ":[
					11.345,
					13.645,
					18.039
				],
				"aug-cc-pVTZ":[
					11.541,
					13.791,
					18.145
				],
				"aug-cc-pVQZ":[
					11.620,
					13.863,
					18.211
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					12.170,
					14.502,
					18.861
				],
				"aug-cc-pVDZ":[
					12.386,
					14.677,
					18.888
				],
				"aug-cc-pVTZ":[
					12.594,
					14.825,
					18.972
				],
				"aug-cc-pVQZ":[
					12.675,
					14.895,
					19.032
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					12.287,
					14.621,
					18.950
				],
				"aug-cc-pVDZ":[
					12.519,
					14.811,
					18.993
				],
				"aug-cc-pVTZ":[
					12.661,
					14.899,
					19.023
				],
				"aug-cc-pVQZ":[
					12.722,
					14.949,
					19.065
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					12.276,
					14.601,
					18.919
				],
				"aug-cc-pVDZ":[
					12.491,
					14.776,
					18.951
				],
				"aug-cc-pVTZ":[
					12.629,
					14.861,
					18.981
				],
				"aug-cc-pVQZ":[
					12.689,
					14.910,
					19.022
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					12.307,
					14.635,
					18.952
				],
				"aug-cc-pVDZ":[
					12.543,
					14.832,
					18.999
				],
				"aug-cc-pVTZ":[
					12.683,
					14.920,
					19.030
				],
				"aug-cc-pVQZ":[
					12.741,
					14.968,
					19.070
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					12.304,
					14.631,
					18.947
				],
				"aug-cc-pVDZ":[
					12.534,
					14.822,
					18.990
				],
				"aug-cc-pVTZ":[
					12.673,
					14.907,
					19.018
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						12.312,
						14.625,
						18.818
					],
					"aug-cc-pVDZ":[
						12.485,
						14.781,
						18.865
					],
					"aug-cc-pVTZ":[
						12.884,
						15.106,
						19.129
					],
					"aug-cc-pVQZ":[
						13.080,
						15.285,
						19.290
					]
				},
				"Z":{
					"6-31+G*":[
						0.93615,
						0.93847,
						0.94571
					],
					"aug-cc-pVDZ":[
						0.93295,
						0.93458,
						0.94138
					],
					"aug-cc-pVTZ":[
						0.93026,
						0.93213,
						0.93913
					],
					"aug-cc-pVQZ":[
						0.92928,
						0.93128,
						0.93839
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						11.110,
						13.507,
						17.983
					],
					"aug-cc-pVDZ":[
						11.279,
						13.626,
						17.978
					],
					"aug-cc-pVTZ":[
						11.555,
						13.837,
						18.141
					],
					"aug-cc-pVQZ":[
						11.675,
						13.945,
						18.236
					]
				},
				"Z":{
					"6-31+G*":[
						0.88769,
						0.89263,
						0.90742
					],
					"aug-cc-pVDZ":[
						0.88359,
						0.88728,
						0.90189
					],
					"aug-cc-pVTZ":[
						0.88017,
						0.88419,
						0.89910
					],
					"aug-cc-pVQZ":[
						0.87905,
						0.88319,
						0.89823
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						11.967,
						14.240,
						18.459
					],
					"aug-cc-pVDZ":[
						12.095,
						14.336,
						18.429
					],
					"aug-cc-pVTZ":[
						12.357,
						14.532,
						18.572
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.94757,
						0.94995,
						0.95731
					],
					"aug-cc-pVDZ":[
						0.94639,
						0.94819,
						0.95525
					],
					"aug-cc-pVTZ":[
						0.94534,
						0.94723,
						0.95431
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					12.379,
					14.696,
					18.965
				],
				"aug-cc-pVDZ":[
					12.640,
					14.932,
					19.069
				],
				"aug-cc-pVTZ":[
					12.879,
					15.107,
					19.188
				],
				"aug-cc-pVQZ":[
					12.982,
					15.197,
					19.271
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						27.062,
						27.084,
						28.731
					],
					"aug-cc-pVDZ":[
						27.065,
						27.131,
						28.754
					],
					"aug-cc-pVTZ":[
						27.300,
						27.312,
						28.899
					],
					"aug-cc-pVQZ":[
						27.389,
						27.404,
						28.973
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					26.152,
					25.949,
					27.654
				],
				"aug-cc-pVDZ":[
					25.797,
					25.763,
					27.425
				],
				"aug-cc-pVTZ":[
					26.075,
					26.038,
					27.661
				],
				"aug-cc-pVQZ":[
					26.174,
					26.130,
					27.747
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					27.566,
					27.324,
					29.005
				],
				"aug-cc-pVDZ":[
					27.694,
					27.476,
					29.129
				],
				"aug-cc-pVTZ":[
					28.103,
					27.831,
					29.442
				],
				"aug-cc-pVQZ":[
					28.246,
					27.954,
					29.559
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					26.894,
					26.943,
					28.588
				],
				"aug-cc-pVDZ":[
					26.844,
					26.965,
					28.580
				],
				"aug-cc-pVTZ":[
					27.090,
					27.159,
					28.737
				],
				"aug-cc-pVQZ":[
					27.195,
					27.239,
					28.813
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					27.051,
					27.065,
					28.714
				],
				"aug-cc-pVDZ":[
					27.049,
					27.104,
					28.729
				],
				"aug-cc-pVTZ":[
					27.297,
					27.294,
					28.882
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		}
	]
}

==> anc/h2s.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						9.8550,
						12.992,
						15.459
					],
					"aug-cc-pVDZ":[
						10.199,
						13.268,
						15.562
					],
					"aug-cc-pVTZ":[
						10.393,
						13.411,
						15.627
					],
					"aug-cc-pVQZ":[
						10.456,
						13.460,
						15.672
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					9.6992,
					12.833,
					15.393
				],
				"aug-cc-pVDZ":[
					9.9525,
					13.004,
					15.368
				],
				"aug-cc-pVTZ":[
					10.156,
					13.155,
					15.464
				],
				"aug-cc-pVQZ":[
					10.228,
					13.220,
					15.521
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					9.9075,
					13.057,
					15.540
				],
				"aug-cc-pVDZ":[
					10.208,
					13.280,
					15.591
				],
				"aug-cc-pVTZ":[
					10.421,
					13.440,
					15.684
				],
				"aug-cc-pVQZ":[
					10.490,
					13.497,
					15.734
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					9.8463,
					12.985,
					15.475
				],
				"aug-cc-pVDZ":[
					10.189,
					13.259,
					15.567
				],
				"aug-cc-pVTZ":[
					10.388,
					13.407,
					15.635
				],
				"aug-cc-pVQZ":[
					10.454,
					13.459,
					15.680
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					9.8527,
					12.985,
					15.460
				],
				"aug-cc-pVDZ":[
					10.190,
					13.253,
					15.552
				],
				"aug-cc-pVTZ":[
					10.390,
					13.399,
					15.619
				],
				"aug-cc-pVQZ":[
					10.455,
					13.450,
					15.664
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					9.8549,
					12.990,
					15.458
				],
				"aug-cc-pVDZ":[
					10.199,
					13.265,
					15.560
				],
				"aug-cc-pVTZ":[
					10.394,
					13.407,
					15.624
				],
				"aug-cc-pVQZ":[
					10.458,
					13.456,
					15.668
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					9.8552,
					12.990,
					15.457
				],
				"aug-cc-pVDZ":[
					10.199,
					13.265,
					15.558
				],
				"aug-cc-pVTZ":[
					10.393,
					13.406,
					15.622
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						10.034,
						13.212,
						15.684
					],
					"aug-cc-pVDZ":[
						10.172,
						13.339,
						15.698
					],
					"aug-cc-pVTZ":[
						10.500,
						13.614,
						15.928
					],
					"aug-cc-pVQZ":[
						10.660,
						13.758,
						16.058
					]
				},
				"Z":{
					"6-31+G*":[
						0.94892,
						0.94610,
						0.94783
					],
					"aug-cc-pVDZ":[
						0.94229,
						0.93923,
						0.93949
					],
					"aug-cc-pVTZ":[
						0.93757,
						0.93464,
						0.93508
					],
					"aug-cc-pVQZ":[
						0.93626,
						0.93353,
						0.93402
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						9.7468,
						12.887,
						15.420
					],
					"aug-cc-pVDZ":[
						9.9402,
						13.005,
						15.364
					],
					"aug-cc-pVTZ":[
						10.180,
						13.188,
						15.494
					],
					"aug-cc-pVQZ":[
						10.282,
						13.278,
						15.569
					]
				},
				"Z":{
					"6-31+G*":[
						0.93154,
						0.92710,
						0.93340
					],
					"aug-cc-pVDZ":[
						0.92372,
						0.91777,
						0.92171
					],
					"aug-cc-pVTZ":[
						0.91857,
						0.91288,
						0.91636
					],
					"aug-cc-pVQZ":[
						0.91727,
						0.91170,
						0.91513
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						9.9269,
						13.068,
						15.588
					],
					"aug-cc-pVDZ":[
						10.011,
						13.112,
						15.477
					],
					"aug-cc-pVTZ":[
						10.188,
						13.250,
						15.582
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.96751,
						0.96520,
						0.96758
					],
					"aug-cc-pVDZ":[
						0.96425,
						0.96126,
						0.96236
					],
					"aug-cc-pVTZ":[
						0.96253,
						0.95970,
						0.96039
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					9.8901,
					13.048,
					15.524
				],
				"aug-cc-pVDZ":[
					10.201,
					13.337,
					15.651
				],
				"aug-cc-pVTZ":[
					10.445,
					13.530,
					15.785
				],
				"aug-cc-pVQZ":[
					10.549,
					13.619,
					15.868
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						18.575,
						19.462,
						19.741
					],
					"aug-cc-pVDZ":[
						18.819,
						19.759,
						19.965
					],
					"aug-cc-pVTZ":[
						18.755,
						19.853,
						19.974
					],
					"aug-cc-pVQZ":[
						18.745,
						19.889,
						21.468
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0.085000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					19.182,
					19.973,
					20.456
				],
				"aug-cc-pVDZ":[
					19.350,
					20.137,
					20.620
				],
				"aug-cc-pVTZ":[
					19.377,
					20.317,
					20.702
				],
				"aug-cc-pVQZ":[
					null,
					20.355,
					null
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					18.761,
					19.675,
					19.948
				],
				"aug-cc-pVDZ":[
					19.018,
					19.961,
					20.185
				],
				"aug-cc-pVTZ":[
					19.043,
					20.136,
					20.269
				],
				"aug-cc-pVQZ":[
					null,
					20.190,
					null
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					18.607,
					19.485,
					19.775
				],
				"aug-cc-pVDZ":[
					18.848,
					19.777,
					19.995
				],
				"aug-cc-pVTZ":[
					18.801,
					19.892,
					20.019
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					18.582,
					19.467,
					19.744
				],
				"aug-cc-pVDZ":[
					18.827,
					19.765,
					19.969
				],
				"aug-cc-pVTZ":[
					18.772,
					19.868,
					19.986
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		}
	]
}

==> anc/hcl.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						12.199,
						16.396
					],
					"aug-cc-pVDZ":[
						12.539,
						16.579
					],
					"aug-cc-pVTZ":[
						12.676,
						16.657
					],
					"aug-cc-pVQZ":[
						12.770,
						16.728
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					11.990,
					16.245
				],
				"aug-cc-pVDZ":[
					12.230,
					16.329
				],
				"aug-cc-pVTZ":[
					12.401,
					16.438
				],
				"aug-cc-pVQZ":[
					12.491,
					16.512
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					12.250,
					16.467
				],
				"aug-cc-pVDZ":[
					12.538,
					16.599
				],
				"aug-cc-pVTZ":[
					12.712,
					16.708
				],
				"aug-cc-pVQZ":[
					12.812,
					16.782
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					12.186,
					16.395
				],
				"aug-cc-pVDZ":[
					12.529,
					16.577
				],
				"aug-cc-pVTZ":[
					12.672,
					16.658
				],
				"aug-cc-pVQZ":[
					12.771,
					16.730
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					12.190,
					16.388
				],
				"aug-cc-pVDZ":[
					12.524,
					16.564
				],
				"aug-cc-pVTZ":[
					12.667,
					16.644
				],
				"aug-cc-pVQZ":[
					12.764,
					16.715
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					12.199,
					16.394
				],
				"aug-cc-pVDZ":[
					12.539,
					16.577
				],
				"aug-cc-pVTZ":[
					12.678,
					16.653
				],
				"aug-cc-pVQZ":[
					12.773,
					16.723
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					12.199,
					16.393
				],
				"aug-cc-pVDZ":[
					12.538,
					16.576
				],
				"aug-cc-pVTZ":[
					12.676,
					16.651
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						12.343,
						16.574
					],
					"aug-cc-pVDZ":[
						12.488,
						16.635
					],
					"aug-cc-pVTZ":[
						12.778,
						16.872
					],
					"aug-cc-pVQZ":[
						12.967,
						17.031
					]
				},
				"Z":{
					"6-31+G*":[
						0.95003,
						0.94982
					],
					"aug-cc-pVDZ":[
						0.94472,
						0.94376
					],
					"aug-cc-pVTZ":[
						0.93932,
						0.93886
					],
					"aug-cc-pVQZ":[
						0.93773,
						0.93761
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						12.022,
						16.286
					],
					"aug-cc-pVDZ":[
						12.200,
						16.325
					],
					"aug-cc-pVTZ":[
						12.415,
						16.469
					],
					"aug-cc-pVQZ":[
						12.535,
						16.564
					]
				},
				"Z":{
					"6-31+G*":[
						0.92992,
						0.93269
					],
					"aug-cc-pVDZ":[
						0.92335,
						0.92414
					],
					"aug-cc-pVTZ":[
						0.91754,
						0.91854
					],
					"aug-cc-pVQZ":[
						0.91592,
						0.91714
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						12.273,
						16.461
					],
					"aug-cc-pVDZ":[
						12.347,
						16.436
					],
					"aug-cc-pVTZ":[
						12.507,
						16.548
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.96626,
						0.96710
					],
					"aug-cc-pVDZ":[
						0.96333,
						0.96325
					],
					"aug-cc-pVTZ":[
						0.96125,
						0.96124
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					12.224,
					16.417
				],
				"aug-cc-pVDZ":[
					12.539,
					16.619
				],
				"aug-cc-pVTZ":[
					12.723,
					16.752
				],
				"aug-cc-pVQZ":[
					12.855,
					16.861
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						21.878,
						22.881
					],
					"aug-cc-pVDZ":[
						22.293,
						23.254
					],
					"aug-cc-pVTZ":[
						22.377,
						23.142
					],
					"aug-cc-pVQZ":[
						22.463,
						23.185
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					22.798,
					23.556
				],
				"aug-cc-pVDZ":[
					22.997,
					23.732
				],
				"aug-cc-pVTZ":[
					23.197,
					23.795
				],
				"aug-cc-pVQZ":[
					23.262,
					23.829
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					22.277,
					23.188
				],
				"aug-cc-pVDZ":[
					22.676,
					23.532
				],
				"aug-cc-pVTZ":[
					22.885,
					23.532
				],
				"aug-cc-pVQZ":[
					22.982,
					23.590
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					21.932,
					22.918
				],
				"aug-cc-pVDZ":[
					22.328,
					23.273
				],
				"aug-cc-pVTZ":[
					22.439,
					23.185
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					21.889,
					22.885
				],
				"aug-cc-pVDZ":[
					22.303,
					23.257
				],
				"aug-cc-pVTZ":[
					22.400,
					23.155
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/hf.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						15.941,
						19.979
					],
					"aug-cc-pVDZ":[
						16.059,
						20.043
					],
					"aug-cc-pVTZ":[
						16.149,
						20.054
					],
					"aug-cc-pVQZ":[
						16.214,
						20.102
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					14.431,
					18.740
				],
				"aug-cc-pVDZ":[
					14.559,
					18.814
				],
				"aug-cc-pVTZ":[
					14.725,
					18.908
				],
				"aug-cc-pVQZ":[
					14.813,
					18.982
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					15.688,
					19.777
				],
				"aug-cc-pVDZ":[
					15.837,
					19.861
				],
				"aug-cc-pVTZ":[
					16.021,
					19.946
				],
				"aug-cc-pVQZ":[
					16.117,
					20.021
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					15.917,
					19.980
				],
				"aug-cc-pVDZ":[
					16.036,
					20.040
				],
				"aug-cc-pVTZ":[
					16.126,
					20.050
				],
				"aug-cc-pVQZ":[
					16.194,
					20.100
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					15.885,
					19.933
				],
				"aug-cc-pVDZ":[
					15.992,
					19.989
				],
				"aug-cc-pVTZ":[
					16.077,
					19.995
				],
				"aug-cc-pVQZ":[
					16.145,
					20.045
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					15.947,
					19.986
				],
				"aug-cc-pVDZ":[
					16.068,
					20.051
				],
				"aug-cc-pVTZ":[
					16.161,
					20.065
				],
				"aug-cc-pVQZ":[
					16.227,
					20.114
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					15.935,
					19.974
				],
				"aug-cc-pVDZ":[
					16.051,
					20.036
				],
				"aug-cc-pVTZ":[
					16.140,
					20.046
				],
				"aug-cc-pVQZ":[
					16.205,
					20.094
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						15.679,
						19.662
					],
					"aug-cc-pVDZ":[
						15.868,
						19.812
					],
					"aug-cc-pVTZ":[
						16.237,
						20.074
					],
					"aug-cc-pVQZ":[
						16.453,
						20.259
					]
				},
				"Z":{
					"6-31+G*":[
						0.93926,
						0.94522
					],
					"aug-cc-pVDZ":[
						0.93703,
						0.94231
					],
					"aug-cc-pVTZ":[
						0.93437,
						0.94005
					],
					"aug-cc-pVQZ":[
						0.93323,
						0.93914
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						14.280,
						18.644
					],
					"aug-cc-pVDZ":[
						14.437,
						18.744
					],
					"aug-cc-pVTZ":[
						14.685,
						18.899
					],
					"aug-cc-pVQZ":[
						14.815,
						19.007
					]
				},
				"Z":{
					"6-31+G*":[
						0.89209,
						0.90681
					],
					"aug-cc-pVDZ":[
						0.88907,
						0.90286
					],
					"aug-cc-pVTZ":[
						0.88557,
						0.89988
					],
					"aug-cc-pVQZ":[
						0.88424,
						0.89877
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						15.334,
						19.312
					],
					"aug-cc-pVDZ":[
						15.466,
						19.402
					],
					"aug-cc-pVTZ":[
						15.721,
						19.551
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.94944,
						0.95696
					],
					"aug-cc-pVDZ":[
						0.94856,
						0.95556
					],
					"aug-cc-pVTZ":[
						0.94736,
						0.95446
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					16.001,
					19.984
				],
				"aug-cc-pVDZ":[
					16.144,
					20.084
				],
				"aug-cc-pVTZ":[
					16.349,
					20.203
				],
				"aug-cc-pVQZ":[
					16.469,
					20.304
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						32.347,
						34.547
					],
					"aug-cc-pVDZ":[
						32.257,
						34.445
					],
					"aug-cc-pVTZ":[
						32.474,
						34.554
					],
					"aug-cc-pVQZ":[
						32.605,
						34.648
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					31.076,
					32.872
				],
				"aug-cc-pVDZ":[
					30.636,
					32.516
				],
				"aug-cc-pVTZ":[
					30.916,
					32.749
				],
				"aug-cc-pVQZ":[
					null,
					32.852
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					32.849,
					34.845
				],
				"aug-cc-pVDZ":[
					32.917,
					34.885
				],
				"aug-cc-pVTZ":[
					33.356,
					35.218
				],
				"aug-cc-pVQZ":[
					33.531,
					35.365
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					32.110,
					34.309
				],
				"aug-cc-pVDZ":[
					31.981,
					34.181
				],
				"aug-cc-pVTZ":[
					32.210,
					34.304
				],
				"aug-cc-pVQZ":[
					null,
					34.399
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					32.312,
					34.503
				],
				"aug-cc-pVDZ":[
					32.228,
					34.403
				],
				"aug-cc-pVTZ":[
					32.466,
					34.528
				],
				"aug-cc-pVQZ":[
					32.603,
					34.631
				]
			}
		}
	]
}

==> anc/licl.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						9.5550,
						10.267
					],
					"aug-cc-pVDZ":[
						9.8100,
						10.545
					],
					"aug-cc-pVTZ":[
						9.8970,
						10.577
					],
					"aug-cc-pVQZ":[
						10.007,
						10.696
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					9.2153,
					9.9017
				],
				"aug-cc-pVDZ":[
					9.3960,
					10.109
				],
				"aug-cc-pVTZ":[
					9.5351,
					10.189
				],
				"aug-cc-pVQZ":[
					9.6386,
					10.299
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					9.6038,
					10.327
				],
				"aug-cc-pVDZ":[
					9.8304,
					10.566
				],
				"aug-cc-pVTZ":[
					9.9564,
					10.637
				],
				"aug-cc-pVQZ":[
					10.067,
					10.757
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					9.5289,
					10.235
				],
				"aug-cc-pVDZ":[
					9.7884,
					10.518
				],
				"aug-cc-pVTZ":[
					9.8802,
					10.552
				],
				"aug-cc-pVQZ":[
					9.9920,
					10.671
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					9.5327,
					10.241
				],
				"aug-cc-pVDZ":[
					9.7866,
					10.517
				],
				"aug-cc-pVTZ":[
					9.8825,
					10.554
				],
				"aug-cc-pVQZ":[
					9.9930,
					10.673
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					9.5557,
					10.265
				],
				"aug-cc-pVDZ":[
					9.8110,
					10.544
				],
				"aug-cc-pVTZ":[
					9.8975,
					10.573
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					9.5524,
					10.261
				],
				"aug-cc-pVDZ":[
					9.8079,
					10.540
				],
				"aug-cc-pVTZ":[
					9.8964,
					10.570
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						9.6105,
						10.357
					],
					"aug-cc-pVDZ":[
						9.7340,
						10.500
					],
					"aug-cc-pVTZ":[
						9.9844,
						10.690
					],
					"aug-cc-pVQZ":[
						10.180,
						10.897
					]
				},
				"Z":{
					"6-31+G*":[
						0.93881,
						0.93830
					],
					"aug-cc-pVDZ":[
						0.93359,
						0.93516
					],
					"aug-cc-pVTZ":[
						0.92817,
						0.92860
					],
					"aug-cc-pVQZ":[
						0.92638,
						0.92670
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						9.2223,
						9.9155
					],
					"aug-cc-pVDZ":[
						9.3647,
						10.083
					],
					"aug-cc-pVTZ":[
						9.5514,
						10.210
					],
					"aug-cc-pVQZ":[
						9.6756,
						10.341
					]
				},
				"Z":{
					"6-31+G*":[
						0.90948,
						0.90643
					],
					"aug-cc-pVDZ":[
						0.90297,
						0.90175
					],
					"aug-cc-pVTZ":[
						0.89692,
						0.89499
					],
					"aug-cc-pVQZ":[
						0.89509,
						0.89301
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						9.5668,
						10.274
					],
					"aug-cc-pVDZ":[
						9.6187,
						10.360
					],
					"aug-cc-pVTZ":[
						9.7613,
						10.448
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.96028,
						0.95853
					],
					"aug-cc-pVDZ":[
						0.95728,
						0.95640
					],
					"aug-cc-pVTZ":[
						0.95516,
						0.95385
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					9.5741,
					10.307
				],
				"aug-cc-pVDZ":[
					9.8082,
					10.569
				],
				"aug-cc-pVTZ":[
					9.9471,
					10.642
				],
				"aug-cc-pVQZ":[
					10.086,
					10.789
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						18.942,
						19.617
					],
					"aug-cc-pVDZ":[
						19.446,
						20.115
					],
					"aug-cc-pVTZ":[
						19.741,
						20.357
					],
					"aug-cc-pVQZ":[
						19.955,
						20.577
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					18.447,
					19.055
				],
				"aug-cc-pVDZ":[
					18.788,
					19.402
				],
				"aug-cc-pVTZ":[
					19.156,
					19.717
				],
				"aug-cc-pVQZ":[
					19.328,
					19.897
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					19.582,
					20.304
				],
				"aug-cc-pVDZ":[
					20.043,
					20.745
				],
				"aug-cc-pVTZ":[
					20.508,
					21.168
				],
				"aug-cc-pVQZ":[
					20.729,
					21.397
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					18.837,
					19.477
				],
				"aug-cc-pVDZ":[
					19.326,
					19.959
				],
				"aug-cc-pVTZ":[
					19.639,
					20.224
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					18.963,
					19.645
				],
				"aug-cc-pVDZ":[
					19.468,
					20.141
				],
				"aug-cc-pVTZ":[
					19.788,
					20.413
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/lif.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						11.246,
						11.735
					],
					"aug-cc-pVDZ":[
						11.328,
						11.833
					],
					"aug-cc-pVTZ":[
						11.468,
						11.933
					],
					"aug-cc-pVQZ":[
						11.538,
						12.018
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0.0020000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					9.4806,
					9.8012
				],
				"aug-cc-pVDZ":[
					9.5880,
					9.9233
				],
				"aug-cc-pVTZ":[
					9.8040,
					10.109
				],
				"aug-cc-pVQZ":[
					9.8950,
					10.209
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					11.078,
					11.566
				],
				"aug-cc-pVDZ":[
					11.193,
					11.701
				],
				"aug-cc-pVTZ":[
					11.398,
					11.874
				],
				"aug-cc-pVQZ":[
					11.493,
					11.979
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					11.142,
					11.588
				],
				"aug-cc-pVDZ":[
					11.222,
					11.682
				],
				"aug-cc-pVTZ":[
					11.375,
					11.802
				],
				"aug-cc-pVQZ":[
					11.449,
					11.883
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					11.165,
					11.641
				],
				"aug-cc-pVDZ":[
					11.247,
					11.738
				],
				"aug-cc-pVTZ":[
					11.379,
					11.834
				],
				"aug-cc-pVQZ":[
					11.452,
					11.914
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					11.270,
					11.764
				],
				"aug-cc-pVDZ":[
					11.351,
					11.863
				],
				"aug-cc-pVTZ":[
					11.496,
					11.971
				],
				"aug-cc-pVQZ":[
					11.567,
					12.049
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					11.234,
					11.719
				],
				"aug-cc-pVDZ":[
					11.315,
					11.816
				],
				"aug-cc-pVTZ":[
					11.453,
					11.917
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						10.797,
						11.339
					],
					"aug-cc-pVDZ":[
						10.979,
						11.549
					],
					"aug-cc-pVTZ":[
						11.384,
						11.915
					],
					"aug-cc-pVQZ":[
						11.594,
						12.139
					]
				},
				"Z":{
					"6-31+G*":[
						0.92390,
						0.92494
					],
					"aug-cc-pVDZ":[
						0.92151,
						0.92326
					],
					"aug-cc-pVTZ":[
						0.91972,
						0.92100
					],
					"aug-cc-pVQZ":[
						0.91831,
						0.91957
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						9.2943,
						9.6440
					],
					"aug-cc-pVDZ":[
						9.4445,
						9.8124
					],
					"aug-cc-pVTZ":[
						9.7289,
						10.063
					],
					"aug-cc-pVQZ":[
						9.8568,
						10.200
					]
				},
				"Z":{
					"6-31+G*":[
						0.86409,
						0.86001
					],
					"aug-cc-pVDZ":[
						0.86147,
						0.85726
					],
					"aug-cc-pVTZ":[
						0.85865,
						0.85440
					],
					"aug-cc-pVQZ":[
						0.85720,
						0.85283
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						10.512,
						10.968
					],
					"aug-cc-pVDZ":[
						10.644,
						11.120
					],
					"aug-cc-pVTZ":[
						10.923,
						11.366
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.94235,
						0.94004
					],
					"aug-cc-pVDZ":[
						0.94174,
						0.93937
					],
					"aug-cc-pVTZ":[
						0.94054,
						0.93814
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					11.249,
					11.809
				],
				"aug-cc-pVDZ":[
					11.330,
					11.926
				],
				"aug-cc-pVTZ":[
					11.575,
					12.119
				],
				"aug-cc-pVQZ":[
					11.699,
					12.255
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						25.958,
						26.471
					],
					"aug-cc-pVDZ":[
						26.118,
						26.627
					],
					"aug-cc-pVTZ":[
						26.381,
						26.856
					],
					"aug-cc-pVQZ":[
						null,
						27.016
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						null,
						0.0010000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					null,
					null
				],
				"aug-cc-pVDZ":[
					null,
					null
				],
				"aug-cc-pVTZ":[
					null,
					null
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					26.917,
					27.545
				],
				"aug-cc-pVDZ":[
					27.177,
					27.810
				],
				"aug-cc-pVTZ":[
					27.738,
					28.345
				],
				"aug-cc-pVQZ":[
					27.945,
					28.559
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					24.868,
					25.125
				],
				"aug-cc-pVDZ":[
					25.062,
					25.295
				],
				"aug-cc-pVTZ":[
					25.341,
					25.565
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					25.937,
					26.464
				],
				"aug-cc-pVDZ":[
					26.105,
					26.632
				],
				"aug-cc-pVTZ":[
					26.401,
					26.900
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/n2.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						15.235,
						16.759,
						18.427
					],
					"aug-cc-pVDZ":[
						15.308,
						16.811,
						18.516
					],
					"aug-cc-pVTZ":[
						15.486,
						16.933,
						18.692
					],
					"aug-cc-pVQZ":[
						15.541,
						16.981,
						18.742
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					14.613,
					16.932,
					17.803
				],
				"aug-cc-pVDZ":[
					14.649,
					16.943,
					17.862
				],
				"aug-cc-pVTZ":[
					14.814,
					17.104,
					17.991
				],
				"aug-cc-pVQZ":[
					14.877,
					17.178,
					18.037
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					15.382,
					17.065,
					18.654
				],
				"aug-cc-pVDZ":[
					15.424,
					17.087,
					18.721
				],
				"aug-cc-pVTZ":[
					15.641,
					17.228,
					18.931
				],
				"aug-cc-pVQZ":[
					15.709,
					17.287,
					18.991
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					15.282,
					16.669,
					18.598
				],
				"aug-cc-pVDZ":[
					15.349,
					16.719,
					18.680
				],
				"aug-cc-pVTZ":[
					15.519,
					16.837,
					18.849
				],
				"aug-cc-pVQZ":[
					15.574,
					16.885,
					18.899
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					15.270,
					16.765,
					18.502
				],
				"aug-cc-pVDZ":[
					15.333,
					16.812,
					18.585
				],
				"aug-cc-pVTZ":[
					15.517,
					16.950,
					18.763
				],
				"aug-cc-pVQZ":[
					15.574,
					17.001,
					18.816
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					15.220,
					16.770,
					18.403
				],
				"aug-cc-pVDZ":[
					15.293,
					16.821,
					18.493
				],
				"aug-cc-pVTZ":[
					15.471,
					16.940,
					18.669
				],
				"aug-cc-pVQZ":[
					15.526,
					16.987,
					18.720
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					15.237,
					16.764,
					18.429
				],
				"aug-cc-pVDZ":[
					15.309,
					16.815,
					18.519
				],
				"aug-cc-pVTZ":[
					15.487,
					16.936,
					18.696
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						15.959,
						16.781,
						19.515
					],
					"aug-cc-pVDZ":[
						15.984,
						16.790,
						19.558
					],
					"aug-cc-pVTZ":[
						16.350,
						17.093,
						19.862
					],
					"aug-cc-pVQZ":[
						16.519,
						17.259,
						20.000
					]
				},
				"Z":{
					"6-31+G*":[
						0.93328,
						0.94343,
						0.91771
					],
					"aug-cc-pVDZ":[
						0.93240,
						0.94185,
						0.91665
					],
					"aug-cc-pVTZ":[
						0.92951,
						0.93891,
						0.91396
					],
					"aug-cc-pVQZ":[
						0.92846,
						0.93791,
						0.91302
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						14.824,
						16.956,
						17.974
					],
					"aug-cc-pVDZ":[
						14.845,
						16.952,
						18.020
					],
					"aug-cc-pVTZ":[
						15.080,
						17.158,
						18.201
					],
					"aug-cc-pVQZ":[
						15.181,
						17.261,
						18.274
					]
				},
				"Z":{
					"6-31+G*":[
						0.88489,
						0.91364,
						0.84886
					],
					"aug-cc-pVDZ":[
						0.88438,
						0.91224,
						0.84802
					],
					"aug-cc-pVTZ":[
						0.88042,
						0.90873,
						0.84437
					],
					"aug-cc-pVQZ":[
						0.87918,
						0.90772,
						0.84318
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						15.494,
						16.673,
						18.993
					],
					"aug-cc-pVDZ":[
						15.502,
						16.653,
						19.021
					],
					"aug-cc-pVTZ":[
						15.722,
						16.820,
						19.190
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.94176,
						0.96079,
						0.92785
					],
					"aug-cc-pVDZ":[
						0.94165,
						0.96018,
						0.92763
					],
					"aug-cc-pVTZ":[
						0.94043,
						0.95889,
						0.92688
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					16.640,
					15.575,
					19.125
				],
				"aug-cc-pVDZ":[
					16.706,
					15.663,
					19.221
				],
				"aug-cc-pVTZ":[
					16.903,
					15.914,
					19.425
				],
				"aug-cc-pVQZ":[
					17.006,
					16.020,
					19.513
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						24.277,
						25.054,
						25.658
					],
					"aug-cc-pVDZ":[
						24.348,
						25.103,
						25.695
					],
					"aug-cc-pVTZ":[
						24.470,
						25.199,
						25.689
					],
					"aug-cc-pVQZ":[
						24.519,
						null,
						null
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0.0010000,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0.0010000,
						null,
						null
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					25.280,
					25.656,
					26.584
				],
				"aug-cc-pVDZ":[
					25.331,
					25.699,
					26.599
				],
				"aug-cc-pVTZ":[
					25.495,
					25.856,
					26.686
				],
				"aug-cc-pVQZ":[
					25.535,
					25.908,
					26.723
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					24.945,
					25.405,
					26.209
				],
				"aug-cc-pVDZ":[
					25.008,
					25.453,
					26.250
				],
				"aug-cc-pVTZ":[
					25.232,
					25.643,
					26.362
				],
				"aug-cc-pVQZ":[
					25.304,
					25.721,
					26.427
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					24.394,
					25.099,
					25.990
				],
				"aug-cc-pVDZ":[
					24.458,
					25.142,
					26.012
				],
				"aug-cc-pVTZ":[
					24.575,
					25.235,
					26.022
				],
				"aug-cc-pVQZ":[
					24.621,
					25.288,
					26.058
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					24.363,
					25.088,
					25.721
				],
				"aug-cc-pVDZ":[
					24.431,
					25.134,
					25.756
				],
				"aug-cc-pVTZ":[
					24.574,
					25.238,
					25.762
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		}
	]
}

==> anc/ne.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						21.365,
						48.822
					],
					"aug-cc-pVDZ":[
						21.426,
						48.417
					],
					"aug-cc-pVTZ":[
						21.461,
						48.306
					],
					"aug-cc-pVQZ":[
						21.533,
						48.340
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					19.874,
					47.483
				],
				"aug-cc-pVDZ":[
					20.017,
					47.265
				],
				"aug-cc-pVTZ":[
					20.144,
					47.187
				],
				"aug-cc-pVQZ":[
					20.236,
					47.207
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					21.030,
					48.735
				],
				"aug-cc-pVDZ":[
					21.168,
					48.363
				],
				"aug-cc-pVTZ":[
					21.326,
					48.426
				],
				"aug-cc-pVQZ":[
					21.432,
					48.494
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					21.353,
					48.652
				],
				"aug-cc-pVDZ":[
					21.417,
					48.263
				],
				"aug-cc-pVTZ":[
					21.449,
					48.145
				],
				"aug-cc-pVQZ":[
					21.522,
					48.168
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					21.304,
					48.725
				],
				"aug-cc-pVDZ":[
					21.367,
					48.330
				],
				"aug-cc-pVTZ":[
					21.398,
					48.229
				],
				"aug-cc-pVQZ":[
					21.473,
					48.270
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					21.375,
					48.829
				],
				"aug-cc-pVDZ":[
					21.434,
					48.424
				],
				"aug-cc-pVTZ":[
					21.473,
					48.316
				],
				"aug-cc-pVQZ":[
					21.546,
					48.349
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					21.362,
					48.811
				],
				"aug-cc-pVDZ":[
					21.421,
					48.406
				],
				"aug-cc-pVTZ":[
					21.455,
					48.293
				],
				"aug-cc-pVQZ":[
					21.527,
					48.326
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						20.859,
						47.851
					],
					"aug-cc-pVDZ":[
						21.104,
						47.785
					],
					"aug-cc-pVTZ":[
						21.432,
						47.950
					],
					"aug-cc-pVQZ":[
						21.655,
						48.085
					]
				},
				"Z":{
					"6-31+G*":[
						0.94854,
						0.90627
					],
					"aug-cc-pVDZ":[
						0.94710,
						0.90926
					],
					"aug-cc-pVTZ":[
						0.94440,
						0.89654
					],
					"aug-cc-pVQZ":[
						0.94317,
						0.88719
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						19.642,
						47.246
					],
					"aug-cc-pVDZ":[
						19.851,
						47.082
					],
					"aug-cc-pVTZ":[
						20.066,
						47.055
					],
					"aug-cc-pVQZ":[
						20.202,
						47.096
					]
				},
				"Z":{
					"6-31+G*":[
						0.91559,
						0.88976
					],
					"aug-cc-pVDZ":[
						0.91399,
						0.88652
					],
					"aug-cc-pVTZ":[
						0.91055,
						0.87652
					],
					"aug-cc-pVQZ":[
						0.90923,
						0.87079
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						20.671,
						48.966
					],
					"aug-cc-pVDZ":[
						20.847,
						48.851
					],
					"aug-cc-pVTZ":[
						21.085,
						48.886
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.95944,
						0.95261
					],
					"aug-cc-pVDZ":[
						0.95861,
						0.95111
					],
					"aug-cc-pVTZ":[
						0.95740,
						0.94947
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					21.361,
					47.844
				],
				"aug-cc-pVDZ":[
					21.435,
					47.652
				],
				"aug-cc-pVTZ":[
					21.592,
					47.560
				],
				"aug-cc-pVQZ":[
					21.729,
					47.566
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						49.339
					],
					"aug-cc-pVDZ":[
						49.349
					],
					"aug-cc-pVTZ":[
						49.343
					],
					"aug-cc-pVQZ":[
						49.414
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0
					],
					"aug-cc-pVDZ":[
						0
					],
					"aug-cc-pVTZ":[
						0
					],
					"aug-cc-pVQZ":[
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					46.502
				],
				"aug-cc-pVDZ":[
					46.690
				],
				"aug-cc-pVTZ":[
					46.436
				],
				"aug-cc-pVQZ":[
					46.343
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					49.774
				],
				"aug-cc-pVDZ":[
					49.917
				],
				"aug-cc-pVTZ":[
					50.197
				],
				"aug-cc-pVQZ":[
					50.322
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					48.932
				],
				"aug-cc-pVDZ":[
					48.980
				],
				"aug-cc-pVTZ":[
					48.920
				],
				"aug-cc-pVQZ":[
					48.962
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					49.258
				],
				"aug-cc-pVDZ":[
					49.283
				],
				"aug-cc-pVTZ":[
					49.313
				],
				"aug-cc-pVQZ":[
					49.394
				]
			}
		}
	]
}

==> anc/nh3.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						10.463,
						16.418,
						26.683
					],
					"aug-cc-pVDZ":[
						10.762,
						16.534,
						26.659
					],
					"aug-cc-pVTZ":[
						10.901,
						16.603,
						26.779
					],
					"aug-cc-pVQZ":[
						10.945,
						16.639,
						26.833
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0.0010000,
						0.0010000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					9.7794,
					15.794,
					27.646
				],
				"aug-cc-pVDZ":[
					9.9856,
					15.828,
					27.381
				],
				"aug-cc-pVTZ":[
					10.168,
					15.960,
					27.365
				],
				"aug-cc-pVQZ":[
					10.234,
					16.019,
					null
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					10.434,
					16.403,
					27.745
				],
				"aug-cc-pVDZ":[
					10.677,
					16.473,
					27.696
				],
				"aug-cc-pVTZ":[
					10.862,
					16.588,
					27.855
				],
				"aug-cc-pVQZ":[
					10.923,
					16.639,
					27.915
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					10.447,
					16.407,
					27.252
				],
				"aug-cc-pVDZ":[
					10.746,
					16.520,
					27.114
				],
				"aug-cc-pVTZ":[
					10.888,
					16.592,
					27.191
				],
				"aug-cc-pVQZ":[
					10.935,
					16.629,
					null
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					10.449,
					16.399,
					26.773
				],
				"aug-cc-pVDZ":[
					10.734,
					16.500,
					26.724
				],
				"aug-cc-pVTZ":[
					10.876,
					16.573,
					26.899
				],
				"aug-cc-pVQZ":[
					10.922,
					16.609,
					28.282
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					10.461,
					16.417,
					26.669
				],
				"aug-cc-pVDZ":[
					10.761,
					16.533,
					26.621
				],
				"aug-cc-pVTZ":[
					10.901,
					16.603,
					26.746
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					10.461,
					16.415,
					26.698
				],
				"aug-cc-pVDZ":[
					10.760,
					16.529,
					26.645
				],
				"aug-cc-pVTZ":[
					10.899,
					16.598,
					26.768
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						10.675,
						16.527,
						28.241
					],
					"aug-cc-pVDZ":[
						10.837,
						16.578,
						28.117
					],
					"aug-cc-pVTZ":[
						11.201,
						16.867,
						28.427
					],
					"aug-cc-pVQZ":[
						11.362,
						17.007,
						28.463
					]
				},
				"Z":{
					"6-31+G*":[
						0.93721,
						0.94474,
						0.85333
					],
					"aug-cc-pVDZ":[
						0.93310,
						0.93955,
						0.68547
					],
					"aug-cc-pVTZ":[
						0.93062,
						0.93731,
						0.77947
					],
					"aug-cc-pVQZ":[
						0.92983,
						0.93665,
						0.75695
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						9.8405,
						15.817,
						27.589
					],
					"aug-cc-pVDZ":[
						9.9940,
						15.814,
						27.638
					],
					"aug-cc-pVTZ":[
						10.244,
						16.002,
						27.729
					],
					"aug-cc-pVQZ":[
						10.345,
						16.088,
						29.197
					]
				},
				"Z":{
					"6-31+G*":[
						0.89915,
						0.91042,
						0.77283
					],
					"aug-cc-pVDZ":[
						0.89390,
						0.90454,
						0.36673
					],
					"aug-cc-pVTZ":[
						0.89093,
						0.90194,
						0.43029
					],
					"aug-cc-pVQZ":[
						0.89010,
						0.90125,
						0.056428
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						10.399,
						16.217,
						28.860
					],
					"aug-cc-pVDZ":[
						10.497,
						16.170,
						28.738
					],
					"aug-cc-pVTZ":[
						10.716,
						16.330,
						28.860
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.95320,
						0.95798,
						0.93979
					],
					"aug-cc-pVDZ":[
						0.95098,
						0.95545,
						0.93364
					],
					"aug-cc-pVTZ":[
						0.95018,
						0.95467,
						0.93285
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					10.520,
					16.468,
					28.029
				],
				"aug-cc-pVDZ":[
					10.870,
					16.655,
					27.962
				],
				"aug-cc-pVTZ":[
					11.094,
					16.805,
					27.980
				],
				"aug-cc-pVQZ":[
					11.176,
					16.878,
					28.151
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						23.630,
						25.685
					],
					"aug-cc-pVDZ":[
						23.829,
						25.655
					],
					"aug-cc-pVTZ":[
						24.004,
						25.771
					],
					"aug-cc-pVQZ":[
						24.062,
						25.815
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0.0010000,
						0
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					23.112,
					25.489
				],
				"aug-cc-pVDZ":[
					23.126,
					25.220
				],
				"aug-cc-pVTZ":[
					23.367,
					25.418
				],
				"aug-cc-pVQZ":[
					23.440,
					25.471
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					23.866,
					25.881
				],
				"aug-cc-pVDZ":[
					24.101,
					25.882
				],
				"aug-cc-pVTZ":[
					24.408,
					26.113
				],
				"aug-cc-pVQZ":[
					24.503,
					26.189
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					23.579,
					25.666
				],
				"aug-cc-pVDZ":[
					23.764,
					25.618
				],
				"aug-cc-pVTZ":[
					23.952,
					25.743
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					23.631,
					25.688
				],
				"aug-cc-pVDZ":[
					23.818,
					25.648
				],
				"aug-cc-pVTZ":[
					24.003,
					25.773
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		}
	]
}

==> anc/ph3.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						10.126,
						13.456,
						19.261
					],
					"aug-cc-pVDZ":[
						10.436,
						13.615,
						19.445
					],
					"aug-cc-pVTZ":[
						10.596,
						13.745,
						19.514
					],
					"aug-cc-pVQZ":[
						10.628,
						13.784,
						19.537
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0,
						0
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					10.030,
					13.463,
					21.308
				],
				"aug-cc-pVDZ":[
					10.219,
					13.493,
					21.046
				],
				"aug-cc-pVTZ":[
					10.392,
					13.638,
					21.079
				],
				"aug-cc-pVQZ":[
					10.444,
					13.689,
					21.106
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					10.198,
					13.521,
					20.144
				],
				"aug-cc-pVDZ":[
					10.448,
					13.637,
					20.221
				],
				"aug-cc-pVTZ":[
					10.623,
					13.784,
					20.361
				],
				"aug-cc-pVQZ":[
					10.662,
					13.825,
					20.396
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					10.130,
					13.464,
					19.528
				],
				"aug-cc-pVDZ":[
					10.431,
					13.615,
					19.643
				],
				"aug-cc-pVTZ":[
					10.599,
					13.744,
					19.739
				],
				"aug-cc-pVQZ":[
					10.634,
					13.779,
					19.763
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					10.129,
					13.454,
					19.317
				],
				"aug-cc-pVDZ":[
					10.431,
					13.606,
					19.487
				],
				"aug-cc-pVTZ":[
					10.599,
					13.734,
					19.583
				],
				"aug-cc-pVQZ":[
					10.634,
					13.769,
					19.610
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					10.127,
					13.452,
					19.263
				],
				"aug-cc-pVDZ":[
					10.436,
					13.611,
					19.446
				],
				"aug-cc-pVTZ":[
					10.600,
					13.737,
					19.520
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					10.127,
					13.451,
					19.259
				],
				"aug-cc-pVDZ":[
					10.437,
					13.611,
					19.442
				],
				"aug-cc-pVTZ":[
					10.600,
					13.737,
					19.511
				],
				"aug-cc-pVQZ":[
					null,
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						10.365,
						13.717,
						21.505
					],
					"aug-cc-pVDZ":[
						10.497,
						13.831,
						21.378
					],
					"aug-cc-pVTZ":[
						10.787,
						14.099,
						21.567
					],
					"aug-cc-pVQZ":[
						10.911,
						14.214,
						21.673
					]
				},
				"Z":{
					"6-31+G*":[
						0.94865,
						0.94712,
						0.88349
					],
					"aug-cc-pVDZ":[
						0.94098,
						0.93784,
						0.86933
					],
					"aug-cc-pVTZ":[
						0.93738,
						0.93398,
						0.86149
					],
					"aug-cc-pVQZ":[
						0.93652,
						0.93312,
						0.85737
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						10.095,
						13.495,
						21.354
					],
					"aug-cc-pVDZ":[
						10.223,
						13.503,
						21.067
					],
					"aug-cc-pVTZ":[
						10.428,
						13.675,
						21.137
					],
					"aug-cc-pVQZ":[
						10.508,
						13.741,
						21.184
					]
				},
				"Z":{
					"6-31+G*":[
						0.93602,
						0.93622,
						0.84511
					],
					"aug-cc-pVDZ":[
						0.92665,
						0.92375,
						0.81894
					],
					"aug-cc-pVTZ":[
						0.92303,
						0.91955,
						0.81026
					],
					"aug-cc-pVQZ":[
						0.92223,
						0.91866,
						0.80615
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						10.186,
						13.665,
						22.142
					],
					"aug-cc-pVDZ":[
						10.236,
						13.619,
						21.976
					],
					"aug-cc-pVTZ":[
						10.387,
						13.759,
						22.040
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.96952,
						0.96894,
						0.94482
					],
					"aug-cc-pVDZ":[
						0.96569,
						0.96339,
						0.93486
					],
					"aug-cc-pVTZ":[
						0.96469,
						0.96204,
						0.93366
					],
					"aug-cc-pVQZ":[
						null,
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					10.190,
					13.545,
					21.128
				],
				"aug-cc-pVDZ":[
					10.506,
					13.761,
					21.155
				],
				"aug-cc-pVTZ":[
					10.725,
					13.954,
					21.261
				],
				"aug-cc-pVQZ":[
					10.802,
					14.027,
					21.322
				]
			}
		}
	],
	"Satellite":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						18.897
					],
					"aug-cc-pVDZ":[
						19.047
					],
					"aug-cc-pVTZ":[
						19.025
					],
					"aug-cc-pVQZ":[
						18.998
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0
					],
					"aug-cc-pVDZ":[
						0
					],
					"aug-cc-pVTZ":[
						0
					],
					"aug-cc-pVQZ":[
						0.0010000
					]
				}
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					19.513
				],
				"aug-cc-pVDZ":[
					19.613
				],
				"aug-cc-pVTZ":[
					19.630
				],
				"aug-cc-pVQZ":[
					19.606
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					19.072
				],
				"aug-cc-pVDZ":[
					19.217
				],
				"aug-cc-pVTZ":[
					19.255
				],
				"aug-cc-pVQZ":[
					19.245
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					18.940
				],
				"aug-cc-pVDZ":[
					19.084
				],
				"aug-cc-pVTZ":[
					19.080
				],
				"aug-cc-pVQZ":[
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					18.907
				],
				"aug-cc-pVDZ":[
					19.055
				],
				"aug-cc-pVTZ":[
					19.046
				],
				"aug-cc-pVQZ":[
					null
				]
			}
		}
	]
}

==> anc/sih4.json <==
{
	"IP":[
		{
			"sCI":{
				"Energy":{
					"6-31+G*":[
						12.403,
						18.031
					],
					"aug-cc-pVDZ":[
						12.676,
						18.173
					],
					"aug-cc-pVTZ":[
						12.793,
						18.240
					],
					"aug-cc-pVQZ":[
						12.818,
						18.258
					]
				},
				"Incertitudes":{
					"6-31+G*":[
						0,
						0
					],
					"aug-cc-pVDZ":[
						0,
						0
					],
					"aug-cc-pVTZ":[
						0,
						0
					],
					"aug-cc-pVQZ":[
						0,
						0.0020000
					]
				}
			}
		},
		{
			"CC2":{
				"6-31+G*":[
					12.515,
					18.704
				],
				"aug-cc-pVDZ":[
					12.653,
					18.759
				],
				"aug-cc-pVTZ":[
					12.802,
					18.823
				],
				"aug-cc-pVQZ":[
					12.848,
					18.846
				]
			}
		},
		{
			"CCSD":{
				"6-31+G*":[
					12.477,
					18.266
				],
				"aug-cc-pVDZ":[
					12.701,
					18.379
				],
				"aug-cc-pVTZ":[
					12.844,
					18.483
				],
				"aug-cc-pVQZ":[
					12.877,
					18.505
				]
			}
		},
		{
			"CC3":{
				"6-31+G*":[
					12.417,
					18.109
				],
				"aug-cc-pVDZ":[
					12.681,
					18.236
				],
				"aug-cc-pVTZ":[
					12.806,
					18.316
				],
				"aug-cc-pVQZ":[
					12.832,
					18.331
				]
			}
		},
		{
			"CCSDT":{
				"6-31+G*":[
					12.407,
					18.046
				],
				"aug-cc-pVDZ":[
					12.673,
					18.172
				],
				"aug-cc-pVTZ":[
					12.794,
					18.247
				],
				"aug-cc-pVQZ":[
					12.820,
					18.262
				]
			}
		},
		{
			"CC4":{
				"6-31+G*":[
					12.404,
					18.033
				],
				"aug-cc-pVDZ":[
					12.676,
					18.171
				],
				"aug-cc-pVTZ":[
					12.795,
					18.241
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"CCSDTQ":{
				"6-31+G*":[
					12.404,
					18.030
				],
				"aug-cc-pVDZ":[
					12.677,
					18.170
				],
				"aug-cc-pVTZ":[
					12.795,
					18.238
				],
				"aug-cc-pVQZ":[
					null,
					null
				]
			}
		},
		{
			"GW":{
				"Energy":{
					"6-31+G*":[
						12.716,
						18.701
					],
					"aug-cc-pVDZ":[
						12.960,
						18.824
					],
					"aug-cc-pVTZ":[
						13.214,
						19.007
					],
					"aug-cc-pVQZ":[
						13.312,
						19.097
					]
				},
				"Z":{
					"6-31+G*":[
						0.94877,
						0.91713
					],
					"aug-cc-pVDZ":[
						0.94020,
						0.90756
					],
					"aug-cc-pVTZ":[
						0.93742,
						0.90483
					],
					"aug-cc-pVQZ":[
						0.93676,
						0.90397
					]
				}
			}
		},
		{
			"GF2":{
				"Energy":{
					"6-31+G*":[
						12.550,
						18.742
					],
					"aug-cc-pVDZ":[
						12.662,
						18.768
					],
					"aug-cc-pVTZ":[
						12.830,
						18.855
					],
					"aug-cc-pVQZ":[
						12.886,
						18.899
					]
				},
				"Z":{
					"6-31+G*":[
						0.94342,
						0.91272
					],
					"aug-cc-pVDZ":[
						0.93400,
						0.89983
					],
					"aug-cc-pVTZ":[
						0.93155,
						0.89757
					],
					"aug-cc-pVQZ":[
						0.93098,
						0.89681
					]
				}
			}
		},
		{
			"GT":{
				"Energy":{
					"6-31+G*":[
						12.712,
						19.119
					],
					"aug-cc-pVDZ":[
						12.762,
						19.156
					],
					"aug-cc-pVTZ":[
						12.891,
						19.204
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				},
				"Z":{
					"6-31+G*":[
						0.97227,
						0.96270
					],
					"aug-cc-pVDZ":[
						0.96827,
						0.95745
					],
					"aug-cc-pVTZ":[
						0.96769,
						0.95724
					],
					"aug-cc-pVQZ":[
						null,
						null
					]
				}
			}
		},
		{
			"qsGW":{
				"6-31+G*":[
					12.541,
					18.422
				],
				"aug-cc-pVDZ":[
					12.906,
					18.700
				],
				"aug-cc-pVTZ":[
					13.107,
					18.828
				],
				"aug-cc-pVQZ":[
					13.170,
					18.879
				]
			}
		}
	]
}
